Decision Models as Rerankers: Matching Commercial Rerank APIs at a Fraction of the Cost

Chatbots and AI agents often answer from the few passages that a search puts on top, so the order of the search results decides what they can use. Rerankers set this order. Decision models are AI models built for one type of task: given a question about some input, they answer yes or no, pick one of several options or give a score, with a probability for each answer. Because they write no text, they are fast and cheap, typically \$0.01 to \$0.10 per million input tokens. This makes them suitable for reranking. This paper tests two variants, one yes/no question per passage or one multiple-choice question per query with the candidates as options. It compares 22 such setups, built on 19 decision models from 12 vendors, with nine dedicated rerankers on 35 test sets from four benchmarks. The best decision models, Perplexity Decider v1.2 and v1.3, score as well as the best commercial rerankers tested, at 20 to 45% of their cost. Averaged over six families of test sets, Perplexity v1.2 with one question per passage reaches an nDCG@10 of 0.540 (ranking quality, 0 to 1), as do Voyage Rerank 3 and Cohere Rerank 4 Pro. Decision models lead on reasoning-heavy queries, where 17 of the 22 setups score above the best dedicated reranker. On BEIR, dedicated rerankers lead by 0.02. Three findings matter in practice. First, with multiple choice, some models score lower when the candidates arrive shuffled, so the candidates should keep the first-stage order. Second, a high position on a public leaderboard gives no assurance. With multiple choice, the top decision model of the Artificial Analysis Decision Index on 13 November 2026 is the weakest reranker of 14 indexed models, but third per passage. Third, some providers refuse or block queries. Google's content filter blocks 6.8% of all queries to Gemini Decision 1, and GPT-6 Luna refuses 2.4%.

==> anc/README.txt <==
Files published with "Decision Models as Rerankers: Matching Commercial Rerank APIs at a Fraction of the Cost"

results.json
  Every system on every set: nDCG@10 per set and per family, family mean, set mean, cost and median latency per set,
  refused and failed queries, and the paired differences against the best system and the first stage. Also the
  first-stage results, Google's semantic ranker on its 14 sets and the cost totals.
  The tables of the paper show Solar Decide Flash and Mercury Decide at their undiscounted list prices, twice the cost
  recorded here, because both ran at a 50% discount on OpenRouter.
bootstrap.npz
  The bootstrap samples behind every paired test: names (systems), prefs (sets), mean[system, set] and
  boot[system, set, draw] with 5,000 draws per set. The draws of a set use the same resampled queries for every
  system, so differences between two rows are paired.
controls.md
  The shuffle control on three sets (with paired 95% intervals) and the prompt test of the multiple-choice question.
shuffle-v13-all-sets.json
  Perplexity Decider v1.3 with multiple choice, in first-stage order and shuffled, on all 35 sets.
request-size-quartiles.json, request-sizes-multiple-choice.json
  The request-size analysis of the multiple-choice variant.
gemini-blocked-queries.json
  The queries Google blocked for Gemini Decision 1, and the fallbacks.
cohere-long-document-test.json
  The test of how far the Cohere rerankers read into a long document.

The benchmark data themselves are available from their original sources.


==> anc/cohere-long-document-test.json <==
{
 "query": "Wie lautet das geheime Codewort des Leuchtturms von Kerrisdale?",
 "needle": "Das geheime Codewort des Leuchtturms von Kerrisdale lautet Ananasblau.",
 "doc_chars": 28000,
 "needle_char_pos": {
  "none": -1,
  "early": 2101,
  "late75": 21023,
  "late92": 25852
 },
 "runs": [
  {
   "model": "cohere/rerank-v3.5",
   "extra": {},
   "scores": {
    "early": 0.8482825,
    "none": 0.018834975,
    "late75": 0.018834975,
    "late92": 0.018834975
   },
   "usage": {
    "search_units": 1,
    "cost": 0.002
   }
  },
  {
   "model": "cohere/rerank-v3.5",
   "extra": {
    "max_tokens_per_doc": 8192
   },
   "scores": {
    "early": 0.84858394,
    "none": 0.018834975,
    "late75": 0.018834975,
    "late92": 0.018834975
   },
   "usage": {
    "search_units": 1,
    "cost": 0.001
   }
  },
  {
   "model": "cohere/rerank-4-fast",
   "extra": {},
   "scores": {
    "early": 0.8099383,
    "late75": 0.6509999,
    "late92": 0.6202536,
    "none": 0.09588993
   },
   "usage": {
    "search_units": 1,
    "cost": 0.002
   }
  },
  {
   "model": "cohere/rerank-4-fast",
   "extra": {
    "max_tokens_per_doc": 8192
   },
   "scores": {
    "early": 0.8102388,
    "late75": 0.6509999,
    "late92": 0.6202536,
    "none": 0.09588993
   },
   "usage": {
    "search_units": 1,
    "cost": 0.002
   }
  },
  {
   "model": "cohere/rerank-4-pro",
   "extra": {},
   "scores": {
    "early": 0.95491725,
    "late75": 0.88606596,
    "late92": 0.8852749,
    "none": 0.13734722
   },
   "usage": {
    "search_units": 1,
    "cost": 0.0025
   }
  },
  {
   "model": "cohere/rerank-4-pro",
   "extra": {
    "max_tokens_per_doc": 8192
   },
   "scores": {
    "early": 0.9550851,
    "late75": 0.88763386,
    "late92": 0.8852749,
    "none": 0.13734722
   },
   "usage": {
    "search_units": 1,
    "cost": 0.0025
   }
  }
 ]
}

==> anc/controls.md <==
# Controls

## Shuffle control on three sets (top 100 candidates, multiple choice)

Candidates shuffled per query (seed 42). Both runs break ties randomly.

| Dataset | System | BM25 order | Shuffled | change |
|---|---|---|---|---|
| scifact | v12-c | 0.7865 | 0.6568 | -0.1297 |
| scifact | flash-c | 0.7799 | 0.7476 | -0.0322 |
| scifact | v13-c | 0.8021 | 0.7532 | -0.0489 |
| scifact | flash13-c | 0.7947 | 0.7590 | -0.0357 |
| scifact | luna-c | 0.7820 | 0.7925 | +0.0105 |
| scifact | gemini-c | 0.7997 | 0.8031 | +0.0034 |
| scifact | drexmax11-c | 0.5245 | 0.1798 | -0.3447 |
| bright-biology | v12-c | 0.3320 | 0.3317 | -0.0003 |
| bright-biology | flash-c | 0.3133 | 0.2873 | -0.0260 |
| bright-biology | v13-c | 0.3359 | 0.3340 | -0.0019 |
| bright-biology | flash13-c | 0.3283 | 0.3214 | -0.0070 |
| bright-biology | luna-c | 0.2901 | 0.3123 | +0.0222 |
| bright-biology | gemini-c | 0.3402 | 0.3365 | -0.0037 |
| bright-leetcode | v12-c | 0.3625 | 0.3485 | -0.0140 |
| bright-leetcode | flash-c | 0.1962 | 0.2330 | +0.0368 |
| bright-leetcode | v13-c | 0.3764 | 0.3783 | +0.0019 |
| bright-leetcode | flash13-c | 0.2645 | 0.2665 | +0.0019 |
| bright-leetcode | luna-c | 0.2443 | 0.2735 | +0.0292 |
| bright-leetcode | gemini-c | 0.2935 | 0.2900 | -0.0035 |

Paired difference shuffled minus first-stage order, 95% interval:

```
scifact                      shuf-v12-c   vs v12-c   n= 300  diff -0.1297  CI [-0.1629, -0.0968]  SIG
scifact                      shuf-flash-c vs flash-c n= 300  diff -0.0322  CI [-0.0570, -0.0087]  SIG
scifact                      shuf-v13-c   vs v13-c   n= 300  diff -0.0489  CI [-0.0708, -0.0275]  SIG
scifact                      shuf-flash13-c vs flash13-c n= 300  diff -0.0357  CI [-0.0587, -0.0139]  SIG
scifact                      shuf-luna-c  vs luna-c  n= 300  diff +0.0105  CI [-0.0080, +0.0295]  ns
scifact                      shuf-drexmax11-c vs drexmax11-c n= 300  diff -0.3447  CI [-0.3982, -0.2891]  SIG
scifact                      shuf-gemini-c vs gemini-c n= 300  diff +0.0034  CI [-0.0121, +0.0191]  ns
bright-biology               shuf-v12-c   vs v12-c   n= 103  diff -0.0003  CI [-0.0109, +0.0104]  ns
bright-biology               shuf-flash-c vs flash-c n= 103  diff -0.0260  CI [-0.0540, -0.0010]  SIG
bright-biology               shuf-v13-c   vs v13-c   n= 103  diff -0.0019  CI [-0.0126, +0.0086]  ns
bright-biology               shuf-flash13-c vs flash13-c n= 103  diff -0.0070  CI [-0.0230, +0.0090]  ns
bright-biology               shuf-luna-c  vs luna-c  n= 103  diff +0.0222  CI [-0.0016, +0.0464]  ns
bright-biology               shuf-gemini-c vs gemini-c n= 103  diff -0.0037  CI [-0.0220, +0.0135]  ns
bright-leetcode              shuf-v12-c   vs v12-c   n= 142  diff -0.0140  CI [-0.0292, -0.0009]  SIG
bright-leetcode              shuf-flash-c vs flash-c n= 142  diff +0.0368  CI [+0.0048, +0.0679]  SIG
bright-leetcode              shuf-v13-c   vs v13-c   n= 142  diff +0.0019  CI [-0.0114, +0.0167]  ns
bright-leetcode              shuf-flash13-c vs flash13-c n= 142  diff +0.0019  CI [-0.0308, +0.0349]  ns
bright-leetcode              shuf-luna-c  vs luna-c  n= 142  diff +0.0292  CI [-0.0024, +0.0632]  ns
bright-leetcode              shuf-gemini-c vs gemini-c n= 142  diff -0.0035  CI [-0.0244, +0.0179]  ns
```

## Prompt test (multiple choice, top 100 candidates, seven sets)

The best prompt was chosen on half A of the queries and all prompts are reported on half B.

- p0: "Which passage is the most relevant to the query?"
- p1: "Which passage best helps to find information about the query or to answer it?"
- p2: "Which passage best answers the query?"
- p3: "Which passage would a domain expert pick as the most useful for answering the query?"
- p4: "Which passage contains the knowledge needed to answer or solve the query, even if it uses different words than the query?"
- p5: "Which passage is the most relevant to the query, meaning it contains information that answers, supports or contradicts it?"

### Perplexity Decider v1.2 (C)

| Prompt | avg nDCG@10, half A (selection) | avg nDCG@10, half B (report) | B vs P0 (95% CI) |
|---|---|---|---|
| p0 (baseline wording) | 0.5468 | 0.4906 | - |
| p1 | 0.5525 | 0.4924 | +0.0018 [-0.0026, +0.0062] ns |
| p2 | 0.5451 | 0.4914 | +0.0008 [-0.0058, +0.0074] ns |
| p3 | 0.5539 | 0.4999 | +0.0093 [+0.0026, +0.0163] SIG <- best on A |
| p4 | 0.5478 | 0.4919 | +0.0013 [-0.0060, +0.0086] ns |
| p5 | 0.5502 | 0.4955 | +0.0049 [+0.0007, +0.0093] SIG |

### Perplexity Decider Flash v1.2 (C)

| Prompt | avg nDCG@10, half A (selection) | avg nDCG@10, half B (report) | B vs P0 (95% CI) |
|---|---|---|---|
| p0 (baseline wording) | 0.5018 | 0.4524 | - |
| p1 | 0.5019 | 0.4512 | -0.0012 [-0.0080, +0.0067] ns |
| p2 | 0.4910 | 0.4467 | -0.0056 [-0.0127, +0.0015] ns |
| p3 | 0.5035 | 0.4571 | +0.0047 [-0.0045, +0.0140] ns |
| p4 | 0.5057 | 0.4600 | +0.0076 [-0.0017, +0.0177] ns <- best on A |
| p5 | 0.5028 | 0.4559 | +0.0036 [-0.0036, +0.0117] ns |


==> anc/gemini-blocked-queries.json <==
{
 "sets": {
  "dl19": {
   "queries": 43,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.7105092128500883,
   "per_passage_fallback": 0.7105092128500883,
   "first_stage_fallback": 0.7105092128500883
  },
  "dl20": {
   "queries": 54,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.7106603817788334,
   "per_passage_fallback": 0.7106603817788334,
   "first_stage_fallback": 0.7106603817788334
  },
  "trec-covid": {
   "queries": 50,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.8122322120051523,
   "per_passage_fallback": 0.8122322120051523,
   "first_stage_fallback": 0.8122322120051523
  },
  "nfcorpus": {
   "queries": 308,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.3928057090711497,
   "per_passage_fallback": 0.3928057090711497,
   "first_stage_fallback": 0.3928057090711497
  },
  "touche": {
   "queries": 49,
   "blocked_queries": 17,
   "blocked_passages_per_blocked_query": [
    5,
    0,
    2,
    1,
    0,
    0,
    0,
    1,
    1,
    2,
    0,
    4,
    1,
    0,
    1,
    0,
    6
   ],
   "zero": 0.2439250104300433,
   "per_passage_fallback": 0.3374499806085894,
   "first_stage_fallback": 0.38054860871962237
  },
  "dbpedia": {
   "queries": 400,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.46251391901262623,
   "per_passage_fallback": 0.46251391901262623,
   "first_stage_fallback": 0.46251391901262623
  },
  "scifact": {
   "queries": 300,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.799714769063837,
   "per_passage_fallback": 0.799714769063837,
   "first_stage_fallback": 0.799714769063837
  },
  "signal": {
   "queries": 97,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.34042421293675984,
   "per_passage_fallback": 0.34042421293675984,
   "first_stage_fallback": 0.34042421293675984
  },
  "news": {
   "queries": 57,
   "blocked_queries": 2,
   "blocked_passages_per_blocked_query": [
    0,
    0
   ],
   "zero": 0.477743560927626,
   "per_passage_fallback": 0.4901497415420427,
   "first_stage_fallback": 0.4951859457822677
  },
  "robust04": {
   "queries": 249,
   "blocked_queries": 9,
   "blocked_passages_per_blocked_query": [
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    0,
    0
   ],
   "zero": 0.5962008500942475,
   "per_passage_fallback": 0.6193710688127783,
   "first_stage_fallback": 0.6033526051225646
  },
  "bright-biology": {
   "queries": 103,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.34020790862456746,
   "per_passage_fallback": 0.34020790862456746,
   "first_stage_fallback": 0.34020790862456746
  },
  "bright-earth-science": {
   "queries": 116,
   "blocked_queries": 1,
   "blocked_passages_per_blocked_query": [
    0
   ],
   "zero": 0.46478463720018043,
   "per_passage_fallback": 0.46983265508800937,
   "first_stage_fallback": 0.46584628542751116
  },
  "bright-economics": {
   "queries": 103,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.2815875140473174,
   "per_passage_fallback": 0.2815875140473174,
   "first_stage_fallback": 0.2815875140473174
  },
  "bright-psychology": {
   "queries": 101,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.323826124220088,
   "per_passage_fallback": 0.323826124220088,
   "first_stage_fallback": 0.323826124220088
  },
  "bright-robotics": {
   "queries": 101,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.27185851970051783,
   "per_passage_fallback": 0.27185851970051783,
   "first_stage_fallback": 0.27185851970051783
  },
  "bright-stackoverflow": {
   "queries": 117,
   "blocked_queries": 1,
   "blocked_passages_per_blocked_query": [
    0
   ],
   "zero": 0.22767408306003215,
   "per_passage_fallback": 0.2303988174693033,
   "first_stage_fallback": 0.2286146461638701
  },
  "bright-sustainable-living": {
   "queries": 108,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.32416695709281923,
   "per_passage_fallback": 0.32416695709281923,
   "first_stage_fallback": 0.32416695709281923
  },
  "bright-leetcode": {
   "queries": 142,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.29353850265136955,
   "per_passage_fallback": 0.29353850265136955,
   "first_stage_fallback": 0.29353850265136955
  },
  "bright-pony": {
   "queries": 112,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.19550416675749602,
   "per_passage_fallback": 0.19550416675749602,
   "first_stage_fallback": 0.19550416675749602
  },
  "bright-aops": {
   "queries": 111,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.13081125080672737,
   "per_passage_fallback": 0.13081125080672737,
   "first_stage_fallback": 0.13081125080672737
  },
  "bright-theoremqa-questions": {
   "queries": 194,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.13136100044933935,
   "per_passage_fallback": 0.13136100044933935,
   "first_stage_fallback": 0.13136100044933935
  },
  "bright-theoremqa-theorems": {
   "queries": 76,
   "blocked_queries": 0,
   "blocked_passages_per_blocked_query": [],
   "zero": 0.1046518811387145,
   "per_passage_fallback": 0.1046518811387145,
   "first_stage_fallback": 0.1046518811387145
  },
  "mldr-r1-1024": {
   "queries": 100,
   "blocked_queries": 11,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    0,
    1,
    3,
    1,
    1,
    1,
    0,
    1,
    1
   ],
   "zero": 0.42713082924325074,
   "per_passage_fallback": 0.47533553198337886,
   "first_stage_fallback": 0.47894937011357336
  },
  "mldr-r1": {
   "queries": 100,
   "blocked_queries": 39,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    2,
    1,
    2,
    1,
    1,
    3,
    0,
    2,
    1,
    2,
    3,
    3,
    1,
    1,
    1,
    0,
    1,
    2,
    1,
    1,
    0,
    4,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    1,
    0,
    1,
    1,
    1,
    1
   ],
   "zero": 0.37256589697165327,
   "per_passage_fallback": 0.6151844920430825,
   "first_stage_fallback": 0.5930751403062613
  },
  "mldr-1024": {
   "queries": 100,
   "blocked_queries": 6,
   "blocked_passages_per_blocked_query": [
    0,
    0,
    1,
    1,
    1,
    2
   ],
   "zero": 0.5241241591059729,
   "per_passage_fallback": 0.546992996557787,
   "first_stage_fallback": 0.5641241591059729
  },
  "mldr": {
   "queries": 100,
   "blocked_queries": 19,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    1,
    1,
    2,
    2,
    2,
    1,
    1,
    1,
    3,
    1,
    1,
    5,
    1,
    1,
    0,
    2,
    0
   ],
   "zero": 0.5641057182152037,
   "per_passage_fallback": 0.6704150157509183,
   "first_stage_fallback": 0.6691057182152038
  },
  "dense-1024": {
   "queries": 400,
   "blocked_queries": 26,
   "blocked_passages_per_blocked_query": [
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    1,
    0,
    0,
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1,
    1,
    0,
    3
   ],
   "zero": 0.29067522924438516,
   "per_passage_fallback": 0.3053923612624715,
   "first_stage_fallback": 0.304909777385331
  },
  "dense-8192": {
   "queries": 400,
   "blocked_queries": 110,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    1,
    2,
    1,
    7,
    1,
    2,
    1,
    1,
    1,
    3,
    1,
    2,
    1,
    1,
    0,
    4,
    0,
    1,
    0,
    2,
    2,
    2,
    3,
    1,
    1,
    4,
    1,
    1,
    1,
    2,
    2,
    4,
    1,
    3,
    1,
    3,
    1,
    2,
    1,
    5,
    1,
    1,
    1,
    5,
    1,
    2,
    1,
    0,
    1,
    2,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    4,
    3,
    1,
    3,
    1,
    1,
    1,
    4,
    4,
    1,
    1,
    2,
    2,
    1,
    1,
    1,
    2,
    1,
    1,
    6,
    1,
    1,
    3,
    2,
    2,
    3,
    1,
    3,
    2,
    1,
    2,
    1,
    4,
    3
   ],
   "zero": 0.2660845384568924,
   "per_passage_fallback": 0.350161862840821,
   "first_stage_fallback": 0.32619956217359
  },
  "qwen-1024": {
   "queries": 400,
   "blocked_queries": 24,
   "blocked_passages_per_blocked_query": [
    1,
    2,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    0,
    0,
    1,
    2,
    0,
    3,
    0,
    1,
    0,
    0,
    1,
    1,
    1,
    0,
    3
   ],
   "zero": 0.4705062260068047,
   "per_passage_fallback": 0.4869495369666263,
   "first_stage_fallback": 0.5039733580248911
  },
  "qwen-8192": {
   "queries": 400,
   "blocked_queries": 63,
   "blocked_passages_per_blocked_query": [
    2,
    1,
    4,
    10,
    1,
    2,
    0,
    1,
    1,
    3,
    7,
    0,
    6,
    2,
    1,
    3,
    0,
    1,
    1,
    1,
    2,
    1,
    0,
    4,
    0,
    0,
    2,
    1,
    2,
    1,
    7,
    1,
    4,
    3,
    0,
    0,
    2,
    10,
    1,
    1,
    1,
    1,
    2,
    3,
    3,
    2,
    2,
    2,
    1,
    1,
    3,
    1,
    2,
    3,
    6,
    2,
    6,
    1,
    3,
    1,
    0,
    3,
    5
   ],
   "zero": 0.524067687791904,
   "per_passage_fallback": 0.61455223593285,
   "first_stage_fallback": 0.6136675447843046
  },
  "chunk2k-mldr": {
   "queries": 400,
   "blocked_queries": 24,
   "blocked_passages_per_blocked_query": [
    1,
    0,
    3,
    0,
    1,
    2,
    1,
    1,
    0,
    1,
    3,
    1,
    1,
    0,
    1,
    3,
    4,
    2,
    0,
    1,
    0,
    1,
    5,
    0
   ],
   "zero": 0.43035007032508765,
   "per_passage_fallback": 0.4501313852244531,
   "first_stage_fallback": 0.4505540498591429
  },
  "chunk2k-news": {
   "queries": 57,
   "blocked_queries": 2,
   "blocked_passages_per_blocked_query": [
    0,
    1
   ],
   "zero": 0.6018693984471307,
   "per_passage_fallback": 0.620786271532158,
   "first_stage_fallback": 0.622358488336488
  },
  "chunk2k-robust04": {
   "queries": 249,
   "blocked_queries": 9,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    2,
    1,
    0,
    2,
    1,
    0,
    0
   ],
   "zero": 0.7243197767126508,
   "per_passage_fallback": 0.7515629773933596,
   "first_stage_fallback": 0.7505822738282659
  },
  "news-full": {
   "queries": 57,
   "blocked_queries": 7,
   "blocked_passages_per_blocked_query": [
    1,
    1,
    0,
    0,
    1,
    0,
    0
   ],
   "zero": 0.4181832017315687,
   "per_passage_fallback": 0.4819050774182,
   "first_stage_fallback": 0.47604604877460804
  },
  "robust04-full": {
   "queries": 249,
   "blocked_queries": 39,
   "blocked_passages_per_blocked_query": [
    2,
    2,
    1,
    1,
    0,
    1,
    2,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    0,
    0,
    0,
    1,
    0,
    1,
    2,
    1,
    0,
    0,
    0,
    0,
    0,
    2,
    2,
    0,
    1,
    0,
    0,
    1,
    0,
    1,
    2,
    1,
    0
   ],
   "zero": 0.5419171176819227,
   "per_passage_fallback": 0.6481081563902821,
   "first_stage_fallback": 0.6055701328886776
  }
 },
 "blocked_passages_hist": {
  "0": 99,
  "1": 185,
  "2": 63,
  "3": 31,
  "4": 14,
  "5": 7,
  "6": 5,
  "7": 3,
  "10": 2
 },
 "zero": {
  "families": {
   "TREC DL": 0.7105847973144608,
   "BEIR": 0.5156950304426803,
   "BRIGHT": 0.2574977121457641,
   "German": 0.42990753562950834,
   "chunks": 0.5855130818282898,
   "full documents": 0.4800501597067457
  },
  "fam_mean": 0.49654138617790816,
  "set_mean": 0.42264577811011317
 },
 "per_passage_fallback": {
  "families": {
   "TREC DL": 0.7105847973144608,
   "BEIR": 0.5318327016316169,
   "BRIGHT": 0.25814544150385577,
   "German": 0.508123004167242,
   "chunks": 0.607493544716657,
   "full documents": 0.565006616904241
  },
  "fam_mean": 0.5301976843730122,
  "set_mean": 0.45117298305784326
 },
 "first_stage_fallback": {
  "families": {
   "TREC DL": 0.7105847973144608,
   "BEIR": 0.5358472477142475,
   "BRIGHT": 0.25766456309002816,
   "German": 0.506750578763641,
   "chunks": 0.6078316040079655,
   "full documents": 0.5408080908316428
  },
  "fam_mean": 0.5265811469536643,
  "set_mean": 0.45025822734912996
 },
 "blocked_queries": 409,
 "blocked_queries_with_one_blocked_passage": 185,
 "blocked_queries_with_at_most_two": 248,
 "blocked_queries_with_none_blocked_alone": 99
}

==> anc/request-size-quartiles.json <==
{
 "sets": [
  "scifact",
  "touche",
  "news",
  "robust04",
  "nfcorpus",
  "dl19",
  "dl20",
  "dbpedia",
  "trec-covid",
  "signal",
  "bright-biology",
  "bright-earth-science",
  "bright-economics",
  "bright-psychology",
  "bright-robotics",
  "bright-stackoverflow",
  "bright-sustainable-living",
  "bright-leetcode",
  "bright-pony",
  "bright-aops",
  "bright-theoremqa-questions",
  "bright-theoremqa-theorems"
 ],
 "systems": {
  "drexmax11-c": {
   "n": 2974,
   "quartiles": [
    {
     "lo": 181.0,
     "hi": 13237.000000000025,
     "n": 743,
     "change": 0.11236813375017583
    },
    {
     "lo": 13255.99999999999,
     "hi": 31743.999999999945,
     "n": 744,
     "change": 0.02692657320449808
    },
    {
     "lo": 31752.999999999956,
     "hi": 41815.00000000007,
     "n": 743,
     "change": -0.10181129273916611
    },
    {
     "lo": 41831.99999999998,
     "hi": 67218.0,
     "n": 744,
     "change": -0.0854862643789756
    }
   ]
  },
  "v12-c": {
   "n": 2991,
   "quartiles": [
    {
     "lo": 181.0,
     "hi": 13301.000000000018,
     "n": 747,
     "change": 0.1101414334939519
    },
    {
     "lo": 13352.00000000003,
     "hi": 31625.0,
     "n": 748,
     "change": 0.11316645636450876
    },
    {
     "lo": 31698.000000000073,
     "hi": 41779.99999999997,
     "n": 748,
     "change": 0.11081827449916706
    },
    {
     "lo": 41783.0000000001,
     "hi": 67218.0,
     "n": 748,
     "change": 0.1188994730783378
    }
   ]
  },
  "flash-c": {
   "n": 2991,
   "quartiles": [
    {
     "lo": 181.0,
     "hi": 13301.000000000018,
     "n": 747,
     "change": 0.10043148746251995
    },
    {
     "lo": 13352.00000000003,
     "hi": 31625.0,
     "n": 748,
     "change": 0.062198862821957246
    },
    {
     "lo": 31698.000000000073,
     "hi": 41779.99999999997,
     "n": 748,
     "change": 0.08201002500706174
    },
    {
     "lo": 41783.0000000001,
     "hi": 67218.0,
     "n": 748,
     "change": 0.06722439117962409
    }
   ]
  },
  "v13-c": {
   "n": 2991,
   "quartiles": [
    {
     "lo": 168.0,
     "hi": 13287.999999999975,
     "n": 747,
     "change": 0.11035338991803156
    },
    {
     "lo": 13338.999999999985,
     "hi": 31611.99999999997,
     "n": 748,
     "change": 0.116827663803713
    },
    {
     "lo": 31685.00000000002,
     "hi": 41767.0,
     "n": 748,
     "change": 0.12318417147350463
    },
    {
     "lo": 41769.99999999998,
     "hi": 67205.00000000012,
     "n": 748,
     "change": 0.13275864438442816
    }
   ]
  },
  "flash13-c": {
   "n": 2991,
   "quartiles": [
    {
     "lo": 168.0,
     "hi": 13287.999999999975,
     "n": 747,
     "change": 0.10011629413540094
    },
    {
     "lo": 13338.999999999985,
     "hi": 31611.99999999997,
     "n": 748,
     "change": 0.09205993228669977
    },
    {
     "lo": 31685.00000000002,
     "hi": 41767.0,
     "n": 748,
     "change": 0.10434175145848922
    },
    {
     "lo": 41769.99999999998,
     "hi": 67205.00000000012,
     "n": 748,
     "change": 0.10432473851219119
    }
   ]
  },
  "luna-c": {
   "n": 2890,
   "quartiles": [
    {
     "lo": 262,
     "hi": 12581.000000000004,
     "n": 722,
     "change": 0.07894721451642221
    },
    {
     "lo": 12586.000000000011,
     "hi": 30308.000000000076,
     "n": 723,
     "change": 0.11411490213021791
    },
    {
     "lo": 30350.999999999935,
     "hi": 39793.00000000006,
     "n": 722,
     "change": 0.10374485050709219
    },
    {
     "lo": 39818.99999999999,
     "hi": 64380.999999999905,
     "n": 723,
     "change": 0.10744427831417917
    }
   ]
  },
  "d11-c": {
   "n": 2898,
   "quartiles": [
    {
     "lo": 144,
     "hi": 12512.999999999978,
     "n": 724,
     "change": 0.09176183904982016
    },
    {
     "lo": 12523.999999999982,
     "hi": 29954.000000000062,
     "n": 725,
     "change": 0.1046451496348629
    },
    {
     "lo": 29956.999999999978,
     "hi": 38815.00000000001,
     "n": 724,
     "change": 0.11510505071627686
    },
    {
     "lo": 38829.0,
     "hi": 65418.00000000002,
     "n": 725,
     "change": 0.1056126142766891
    }
   ]
  },
  "gemini-c": {
   "n": 2961,
   "quartiles": [
    {
     "lo": 194,
     "hi": 13071.99999999998,
     "n": 740,
     "change": 0.11681068639444181
    },
    {
     "lo": 13077.00000000003,
     "hi": 30718.000000000022,
     "n": 740,
     "change": 0.12484163520299008
    },
    {
     "lo": 30763.99999999996,
     "hi": 40969.0,
     "n": 740,
     "change": 0.11465264448323262
    },
    {
     "lo": 40977.0,
     "hi": 69480.9999999999,
     "n": 741,
     "change": 0.12360013315747527
    }
   ]
  }
 }
}

==> anc/request-sizes-multiple-choice.json <==
{
 "drexmax11-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9720.0,
   "options_p50": 100,
   "change": 0.18697792493024645
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 10036.499999999989,
   "options_p50": 100.0,
   "change": 0.21280040049143695
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 34003.999999999956,
   "options_p50": 100.0,
   "change": 0.06818210214292131
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 35068.000000000015,
   "options_p50": 100.0,
   "change": -0.07793804648818825
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45523.000000000065,
   "options_p50": 100,
   "change": -0.21549042522753736
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 10188.499999999996,
   "options_p50": 100.0,
   "change": 0.14361569951126546
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 35735.0,
   "options_p50": 100.0,
   "change": -0.15323787860730786
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3505.000000000006,
   "options_p50": 100,
   "change": 0.013640257901388786
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52258.00000000012,
   "options_p50": 100,
   "change": -0.11591423923874494
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52606.99999999998,
   "options_p50": 100,
   "change": -0.09194749443985406
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13620.000000000022,
   "options_p50": 100,
   "change": 0.05268768852372788
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 23060.999999999985,
   "options_p50": 100.0,
   "change": -0.04646036975293122
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 41434.99999999993,
   "options_p50": 100,
   "change": -0.024647619146481226
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30672.999999999964,
   "options_p50": 100,
   "change": 0.03918312168418703
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 30036.999999999975,
   "options_p50": 100,
   "change": 0.012722490418400054
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 56023.00000000011,
   "options_p50": 100,
   "change": -0.07175806429602367
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22953.99999999997,
   "options_p50": 100.0,
   "change": 0.07259030425312676
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 43273.00000000002,
   "options_p50": 79.0,
   "change": -0.07216806306756779
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19503.500000000025,
   "options_p50": 100.0,
   "change": 0.04343784440323128
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 34863.999999999956,
   "options_p50": 82,
   "change": 0.01525904851146348
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 30917.000000000025,
   "options_p50": 98.0,
   "change": -0.014394814671155838
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 39506.99999999998,
   "options_p50": 100.0,
   "change": -0.0015179616876149216
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166260.0,
   "options_p50": 20.0,
   "change": -0.003368902268991558
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21825.0,
   "options_p50": 20.0,
   "change": -0.049358405105407344
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 165587.0,
   "options_p50": 20.0,
   "change": -0.05492349366490068
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 21820.5,
   "options_p50": 20.0,
   "change": -0.06954180164017554
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 64720.49999999998,
   "options_p50": 20.0,
   "change": 0.06878422925256117
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13805.0,
   "options_p50": 20.0,
   "change": 0.06101469314926955
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 160323.50000000003,
   "options_p50": 20.0,
   "change": -0.01128593738832262
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21816.000000000007,
   "options_p50": 20.0,
   "change": -0.04143958456361241
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40371.5,
   "options_p50": 20.0,
   "change": 0.04380228302246675
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23208.000000000004,
   "options_p50": 20,
   "change": -8.07529617026237e-05
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23903.000000000007,
   "options_p50": 20,
   "change": 0.04877163526903805
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 142780.0000000001,
   "options_p50": 100,
   "change": -0.01704619148833736
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 161960.99999999977,
   "options_p50": 100,
   "change": 0.034488121122287774
  }
 ],
 "v12-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9720.0,
   "options_p50": 100,
   "change": 0.20140432479888337
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 10036.499999999989,
   "options_p50": 100.0,
   "change": 0.21556612581987383
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 34003.999999999956,
   "options_p50": 100.0,
   "change": 0.19428140588793696
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 35068.000000000015,
   "options_p50": 100.0,
   "change": 0.04153431240454297
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45523.000000000065,
   "options_p50": 100,
   "change": -0.06588281149577124
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 10185.000000000002,
   "options_p50": 100.0,
   "change": 0.14033506072036817
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 35735.0,
   "options_p50": 100.0,
   "change": 0.10760163247683341
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3505.000000000006,
   "options_p50": 100,
   "change": 0.014300432834710441
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52258.00000000012,
   "options_p50": 100,
   "change": 0.07952965818268015
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52606.99999999998,
   "options_p50": 100,
   "change": 0.1770897184357922
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13620.000000000022,
   "options_p50": 100,
   "change": 0.15102866872635762
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 23014.499999999975,
   "options_p50": 100.0,
   "change": 0.16396546563358605
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 41433.999999999935,
   "options_p50": 100,
   "change": 0.10598246084613733
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30072.999999999964,
   "options_p50": 100,
   "change": 0.19844398605309843
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 29456.999999999978,
   "options_p50": 100,
   "change": 0.16844782270699082
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 55734.999999999905,
   "options_p50": 100,
   "change": 0.0927026763608772
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22786.49999999999,
   "options_p50": 100.0,
   "change": 0.14139867792955157
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 43273.00000000002,
   "options_p50": 79.0,
   "change": 0.11540917964051425
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19503.500000000025,
   "options_p50": 100.0,
   "change": 0.06764789137141078
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 34863.999999999956,
   "options_p50": 82,
   "change": 0.07534030632177888
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 30917.000000000025,
   "options_p50": 98.0,
   "change": 0.06483645363115398
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 39506.99999999998,
   "options_p50": 100.0,
   "change": 0.0943725617056843
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166256.0,
   "options_p50": 20.0,
   "change": 0.07791745862499899
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21825.0,
   "options_p50": 20.0,
   "change": -0.032393599332073086
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 165587.0,
   "options_p50": 20.0,
   "change": 0.03886852807234553
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 21820.0,
   "options_p50": 20.0,
   "change": -0.07425165461800376
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 77542.0,
   "options_p50": 20,
   "change": 0.0994864271846782
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13805.0,
   "options_p50": 20.0,
   "change": 0.07020458219614373
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 160354.00000000003,
   "options_p50": 20.0,
   "change": 0.10258147552901697
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21816.000000000007,
   "options_p50": 20.0,
   "change": -0.025810556965840892
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40371.5,
   "options_p50": 20.0,
   "change": 0.0708540943361416
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23208.000000000004,
   "options_p50": 20,
   "change": -0.006802844499814054
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23903.000000000007,
   "options_p50": 20,
   "change": 0.07344886594691968
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 142780.0000000001,
   "options_p50": 100,
   "change": 0.10199931926895173
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 161960.99999999977,
   "options_p50": 100,
   "change": 0.21290054830479027
  }
 ],
 "flash-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9720.0,
   "options_p50": 100,
   "change": 0.1895535271860863
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 10036.499999999989,
   "options_p50": 100.0,
   "change": 0.20466868029150181
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 34003.999999999956,
   "options_p50": 100.0,
   "change": 0.230657598417644
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 35068.000000000015,
   "options_p50": 100.0,
   "change": 0.04412611693025381
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45523.000000000065,
   "options_p50": 100,
   "change": -0.11933793912641477
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 10185.000000000002,
   "options_p50": 100.0,
   "change": 0.13458883278629546
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 35735.0,
   "options_p50": 100.0,
   "change": 0.10095491443841587
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3505.000000000006,
   "options_p50": 100,
   "change": -0.005070692036673874
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52258.00000000012,
   "options_p50": 100,
   "change": 0.05005095438162277
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52606.99999999998,
   "options_p50": 100,
   "change": 0.14410372465926308
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13620.000000000022,
   "options_p50": 100,
   "change": 0.13225933275213886
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 23014.499999999975,
   "options_p50": 100.0,
   "change": 0.03838084561710631
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 41433.999999999935,
   "options_p50": 100,
   "change": 0.05843753214533126
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30072.999999999964,
   "options_p50": 100,
   "change": 0.13912442896632532
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 29456.999999999978,
   "options_p50": 100,
   "change": 0.08770558348736987
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 55734.999999999905,
   "options_p50": 100,
   "change": 0.02522147801507052
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22786.49999999999,
   "options_p50": 100.0,
   "change": 0.09322617970028385
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 43273.00000000002,
   "options_p50": 79.0,
   "change": -0.05090640089773538
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19503.500000000025,
   "options_p50": 100.0,
   "change": 0.04173822954885619
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 34863.999999999956,
   "options_p50": 82,
   "change": 0.02299967921359436
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 30917.000000000025,
   "options_p50": 98.0,
   "change": 0.02662908428651352
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 39506.99999999998,
   "options_p50": 100.0,
   "change": 0.09397829021180296
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166256.0,
   "options_p50": 20.0,
   "change": -0.09822141196065326
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21825.0,
   "options_p50": 20.0,
   "change": -0.12308815808015627
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 165587.0,
   "options_p50": 20.0,
   "change": -0.1314109237774017
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 21820.0,
   "options_p50": 20.0,
   "change": -0.15719167115614618
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 64720.49999999998,
   "options_p50": 20.0,
   "change": 0.07647946572186165
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13805.0,
   "options_p50": 20.0,
   "change": 0.04248935788145297
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 160354.00000000003,
   "options_p50": 20.0,
   "change": -0.045660530107903496
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21816.000000000007,
   "options_p50": 20.0,
   "change": -0.10278520795552976
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40371.5,
   "options_p50": 20.0,
   "change": 0.029110063086008497
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23208.000000000004,
   "options_p50": 20,
   "change": -0.03299971232885923
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23903.000000000007,
   "options_p50": 20,
   "change": 0.044562512098735074
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 142780.0000000001,
   "options_p50": 100,
   "change": 0.014688663770835053
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 161960.99999999977,
   "options_p50": 100,
   "change": 0.08256293445592677
  }
 ],
 "v13-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9706.999999999985,
   "options_p50": 100,
   "change": 0.21535984184637635
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 10023.500000000015,
   "options_p50": 100.0,
   "change": 0.22326485214901065
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 33990.999999999985,
   "options_p50": 100.0,
   "change": 0.20258701163263304
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 35055.000000000044,
   "options_p50": 100.0,
   "change": 0.05301462453911626
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45509.99999999992,
   "options_p50": 100,
   "change": -0.08855787219292799
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 10171.999999999993,
   "options_p50": 100.0,
   "change": 0.1383405122124982
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 35721.999999999985,
   "options_p50": 100.0,
   "change": 0.12314427355435253
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3492.0000000000045,
   "options_p50": 100,
   "change": 0.010647672419845267
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52244.99999999992,
   "options_p50": 100,
   "change": 0.08962573100213955
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52594.00000000006,
   "options_p50": 100,
   "change": 0.20165928707680975
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13606.999999999982,
   "options_p50": 100,
   "change": 0.15489151746844032
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 23001.500000000044,
   "options_p50": 100.0,
   "change": 0.15956711719849487
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 41420.999999999935,
   "options_p50": 100,
   "change": 0.12229829920942648
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30059.99999999995,
   "options_p50": 100,
   "change": 0.19671988943839408
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 29443.99999999995,
   "options_p50": 100,
   "change": 0.17924746333547376
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 55722.00000000007,
   "options_p50": 100,
   "change": 0.10133933412610058
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22773.499999999956,
   "options_p50": 100.0,
   "change": 0.14813866422631244
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 43260.000000000044,
   "options_p50": 79.0,
   "change": 0.1293568785206052
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19490.499999999993,
   "options_p50": 100.0,
   "change": 0.07136729353216897
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 34851.00000000001,
   "options_p50": 82,
   "change": 0.08354793712729786
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 30903.99999999999,
   "options_p50": 98.0,
   "change": 0.06842219287996149
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 39494.0,
   "options_p50": 100.0,
   "change": 0.09735011941003847
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166243.0,
   "options_p50": 20.0,
   "change": 0.0908215580437447
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21812.0,
   "options_p50": 20.0,
   "change": -0.051184476996157136
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 165574.0,
   "options_p50": 20.0,
   "change": 0.03187390136177548
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 21807.0,
   "options_p50": 20.0,
   "change": -0.09616167690412658
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 64707.5,
   "options_p50": 20.0,
   "change": 0.09897809059464169
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13791.999999999995,
   "options_p50": 20.0,
   "change": 0.06361153634124228
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 160340.99999999997,
   "options_p50": 20.0,
   "change": 0.09928656321263396
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21802.999999999996,
   "options_p50": 20.0,
   "change": -0.045511667831391156
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40358.5,
   "options_p50": 20.0,
   "change": 0.06695420407072855
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23195.0,
   "options_p50": 20,
   "change": 0.003754050165772349
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23890.0,
   "options_p50": 20,
   "change": 0.07878381799821366
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 142766.99999999997,
   "options_p50": 100,
   "change": 0.09681977647079831
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 161948.0000000001,
   "options_p50": 100,
   "change": 0.23614682016723204
  }
 ],
 "flash13-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9706.999999999985,
   "options_p50": 100,
   "change": 0.21042490311901219
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 10023.500000000015,
   "options_p50": 100.0,
   "change": 0.21114734755024972
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 33990.999999999985,
   "options_p50": 100.0,
   "change": 0.2258830864475233
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 35055.000000000044,
   "options_p50": 100.0,
   "change": 0.0568591239485321
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45509.99999999992,
   "options_p50": 100,
   "change": -0.1174880784402868
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 10171.999999999993,
   "options_p50": 100.0,
   "change": 0.12996953665218197
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 35721.999999999985,
   "options_p50": 100.0,
   "change": 0.1157765351341532
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3492.0000000000045,
   "options_p50": 100,
   "change": -0.013028570914879689
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52244.99999999992,
   "options_p50": 100,
   "change": 0.059841581837131064
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52594.00000000006,
   "options_p50": 100,
   "change": 0.18776629338754097
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13606.999999999982,
   "options_p50": 100,
   "change": 0.1473068025101983
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 23001.500000000044,
   "options_p50": 100.0,
   "change": 0.08046145321088355
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 41420.999999999935,
   "options_p50": 100,
   "change": 0.10701996148104553
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30059.99999999995,
   "options_p50": 100,
   "change": 0.16000196014773738
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 29443.99999999995,
   "options_p50": 100,
   "change": 0.14401548617530158
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 55722.00000000007,
   "options_p50": 100,
   "change": 0.06704603811783916
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22773.499999999956,
   "options_p50": 100.0,
   "change": 0.12502585985708065
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 43260.000000000044,
   "options_p50": 79.0,
   "change": 0.017473446516829888
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19490.499999999993,
   "options_p50": 100.0,
   "change": 0.06747548255069744
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 34851.00000000001,
   "options_p50": 82,
   "change": 0.05675037429837669
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 30903.99999999999,
   "options_p50": 98.0,
   "change": 0.04765513687528923
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 39494.0,
   "options_p50": 100.0,
   "change": 0.09793921120738165
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166243.0,
   "options_p50": 20.0,
   "change": -0.060477858676581175
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21812.0,
   "options_p50": 20.0,
   "change": -0.12566341101661327
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 165574.0,
   "options_p50": 20.0,
   "change": -0.08677383881950995
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 21807.0,
   "options_p50": 20.0,
   "change": -0.17699562334107138
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 64707.5,
   "options_p50": 20.0,
   "change": 0.08782492173931711
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13791.999999999995,
   "options_p50": 20.0,
   "change": 0.047183329751898595
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 160340.99999999997,
   "options_p50": 20.0,
   "change": 0.008870030401481377
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21802.999999999996,
   "options_p50": 20.0,
   "change": -0.11366279345575109
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40358.5,
   "options_p50": 20.0,
   "change": 0.040121085005784096
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23195.0,
   "options_p50": 20,
   "change": -0.03553632350002445
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23890.0,
   "options_p50": 20,
   "change": 0.07537520959689337
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 142766.99999999997,
   "options_p50": 100,
   "change": 0.04185874187145733
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 161948.0000000001,
   "options_p50": 100,
   "change": 0.1550375094059518
  }
 ],
 "luna-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9059.00000000001,
   "options_p50": 100,
   "change": 0.14476062257515288
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 9471.499999999987,
   "options_p50": 100.0,
   "change": 0.13972055897328445
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 32066.50000000004,
   "options_p50": 100.0,
   "change": 0.16713334059942908
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 33227.00000000003,
   "options_p50": 100,
   "change": 0.03858798843071681
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 44348.00000000006,
   "options_p50": 100,
   "change": -0.08959763753455996
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 9412.000000000002,
   "options_p50": 100,
   "change": 0.09566677199769347
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 34129.99999999996,
   "options_p50": 100,
   "change": 0.10766216417037422
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3093.5,
   "options_p50": 100.0,
   "change": -0.011019765389327363
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 51419.99999999999,
   "options_p50": 100.0,
   "change": 0.029537292926716696
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 50687.00000000007,
   "options_p50": 100,
   "change": 0.1453679742915996
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 12968.000000000018,
   "options_p50": 100,
   "change": 0.13375324779504272
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 21995.999999999945,
   "options_p50": 100,
   "change": 0.1630873697979815
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 39829.500000000044,
   "options_p50": 100.0,
   "change": 0.12297516402157121
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 29236.49999999999,
   "options_p50": 100.0,
   "change": 0.18018985081511207
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 28430.500000000022,
   "options_p50": 100.0,
   "change": 0.18176266732185337
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 55073.499999999985,
   "options_p50": 100.0,
   "change": 0.11349754995974004
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 21720.00000000004,
   "options_p50": 100,
   "change": 0.1390147361993575
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 42896.500000000015,
   "options_p50": 80.0,
   "change": 0.019719383512100536
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 18921.50000000001,
   "options_p50": 100.0,
   "change": 0.0959316384892066
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 33775.99999999996,
   "options_p50": 82,
   "change": 0.059654181258217226
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 28829.999999999978,
   "options_p50": 97.0,
   "change": 0.058431830086882075
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 38921.00000000003,
   "options_p50": 100.0,
   "change": 0.09451061019801146
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 159682.99999999994,
   "options_p50": 20,
   "change": 0.08055669858165027
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 21000.0,
   "options_p50": 20.0,
   "change": -0.06769557238454899
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 159389.00000000003,
   "options_p50": 20.0,
   "change": 0.027559230536631008
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 20970.0,
   "options_p50": 20,
   "change": -0.07041615982408034
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 62096.00000000002,
   "options_p50": 20,
   "change": 0.09531835714603443
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13195.0,
   "options_p50": 20,
   "change": 0.05360247337972901
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 151628.50000000003,
   "options_p50": 20.0,
   "change": 0.0911545294675874
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 20763.5,
   "options_p50": 20.0,
   "change": -0.046654477722107957
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 38035.0,
   "options_p50": 20,
   "change": 0.04371278247181781
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23022.0,
   "options_p50": 20.0,
   "change": -0.04852225019335621
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23125.999999999993,
   "options_p50": 20,
   "change": 0.02693399090153925
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 139222.0000000001,
   "options_p50": 100,
   "change": 0.031381018322444165
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 156720.00000000003,
   "options_p50": 100,
   "change": 0.13436059667936145
  }
 ],
 "d11-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9565.999999999989,
   "options_p50": 100,
   "change": 0.20248800478853113
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 9840.499999999985,
   "options_p50": 100.0,
   "change": 0.20647277174302575
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 32765.500000000022,
   "options_p50": 100.0,
   "change": 0.2004128814793753
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 33767.50000000006,
   "options_p50": 100.0,
   "change": 0.054379433202568994
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 45436.000000000044,
   "options_p50": 100,
   "change": -0.10356129090729121
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 9848.500000000015,
   "options_p50": 100.0,
   "change": 0.11468242639295056
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 34377.5,
   "options_p50": 100.0,
   "change": 0.1253984977090027
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3361.9999999999927,
   "options_p50": 100,
   "change": -0.020767695201152847
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 53418.00000000002,
   "options_p50": 100,
   "change": 0.06157143335850335
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 52637.00000000008,
   "options_p50": 100,
   "change": 0.19672828727711406
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13329.000000000033,
   "options_p50": 100,
   "change": 0.15082360675599066
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 22531.0,
   "options_p50": 100.0,
   "change": 0.12353392667665564
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 40787.99999999998,
   "options_p50": 100,
   "change": 0.12283066937478804
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 29965.99999999999,
   "options_p50": 100,
   "change": 0.18816540776170337
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 29945.999999999938,
   "options_p50": 100,
   "change": 0.14927942282627837
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 57533.000000000124,
   "options_p50": 100,
   "change": 0.07203381148117119
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 22690.00000000003,
   "options_p50": 100.0,
   "change": 0.15221132270347343
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 42454.49999999996,
   "options_p50": 79.0,
   "change": 0.06069820632820369
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 19447.5,
   "options_p50": 100.0,
   "change": 0.0737479331455482
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 31486.99999999997,
   "options_p50": 82,
   "change": 0.06975861331850083
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 28923.500000000007,
   "options_p50": 98.0,
   "change": 0.06060261151898155
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 37494.99999999999,
   "options_p50": 100.0,
   "change": 0.09696971768051667
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 170668.5,
   "options_p50": 20.0,
   "change": 0.07047021671630527
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 22255.5,
   "options_p50": 20.0,
   "change": -0.103770517894608
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 171117.0,
   "options_p50": 20.0,
   "change": 0.017270532914196002
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 22234.5,
   "options_p50": 20.0,
   "change": -0.12426433980916418
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 67836.0,
   "options_p50": 20.0,
   "change": 0.08843357273600982
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 14031.999999999995,
   "options_p50": 20.0,
   "change": 0.05795462693183684
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 162542.0,
   "options_p50": 20.0,
   "change": 0.07592469208315533
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 21866.500000000007,
   "options_p50": 20.0,
   "change": -0.08672045557121821
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 40390.49999999999,
   "options_p50": 20.0,
   "change": 0.04685917815538626
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23778.000000000007,
   "options_p50": 20,
   "change": -0.03334708433308975
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23883.000000000007,
   "options_p50": 20,
   "change": 0.057523058774329616
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 149803,
   "options_p50": 100,
   "change": 0.036046741911383295
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 166948,
   "options_p50": 100,
   "change": 0.2512287554305486
  }
 ],
 "gemini-c": [
  {
   "set": "dl19",
   "family": "TREC DL",
   "tokens_p50": 9369.999999999998,
   "options_p50": 100,
   "change": 0.20467821041018097
  },
  {
   "set": "dl20",
   "family": "TREC DL",
   "tokens_p50": 9739.000000000004,
   "options_p50": 100.0,
   "change": 0.2310237093535658
  },
  {
   "set": "trec-covid",
   "family": "BEIR",
   "tokens_p50": 33011.5,
   "options_p50": 100.0,
   "change": 0.2175405109933446
  },
  {
   "set": "nfcorpus",
   "family": "BEIR",
   "tokens_p50": 33537.99999999997,
   "options_p50": 100.0,
   "change": 0.05535028253894525
  },
  {
   "set": "touche",
   "family": "BEIR",
   "tokens_p50": 40621.999999999985,
   "options_p50": 100.0,
   "change": -0.19826687592248923
  },
  {
   "set": "dbpedia",
   "family": "BEIR",
   "tokens_p50": 9918.500000000007,
   "options_p50": 100.0,
   "change": 0.14452334047181442
  },
  {
   "set": "scifact",
   "family": "BEIR",
   "tokens_p50": 33312.5,
   "options_p50": 100.0,
   "change": 0.12080534161300582
  },
  {
   "set": "signal",
   "family": "BEIR",
   "tokens_p50": 3325.0,
   "options_p50": 100,
   "change": 0.009607595553974446
  },
  {
   "set": "news",
   "family": "BEIR",
   "tokens_p50": 52601.999999999905,
   "options_p50": 100,
   "change": 0.08251837026973907
  },
  {
   "set": "robust04",
   "family": "BEIR",
   "tokens_p50": 51792.50000000009,
   "options_p50": 100.0,
   "change": 0.18922482195524953
  },
  {
   "set": "bright-biology",
   "family": "BRIGHT",
   "tokens_p50": 13342.000000000005,
   "options_p50": 100,
   "change": 0.1591896910803976
  },
  {
   "set": "bright-earth-science",
   "family": "BRIGHT",
   "tokens_p50": 24211.999999999993,
   "options_p50": 100,
   "change": 0.18400920786357355
  },
  {
   "set": "bright-economics",
   "family": "BRIGHT",
   "tokens_p50": 42374.00000000001,
   "options_p50": 100,
   "change": 0.1171038421853835
  },
  {
   "set": "bright-psychology",
   "family": "BRIGHT",
   "tokens_p50": 30770.999999999938,
   "options_p50": 100,
   "change": 0.18967213757747003
  },
  {
   "set": "bright-robotics",
   "family": "BRIGHT",
   "tokens_p50": 31452.000000000036,
   "options_p50": 100,
   "change": 0.1627285784454749
  },
  {
   "set": "bright-stackoverflow",
   "family": "BRIGHT",
   "tokens_p50": 60578.9999999999,
   "options_p50": 100.0,
   "change": 0.06582637173867417
  },
  {
   "set": "bright-sustainable-living",
   "family": "BRIGHT",
   "tokens_p50": 23591.500000000055,
   "options_p50": 100.0,
   "change": 0.16285174104715006
  },
  {
   "set": "bright-leetcode",
   "family": "BRIGHT",
   "tokens_p50": 44971.000000000015,
   "options_p50": 79.0,
   "change": 0.04646455248876982
  },
  {
   "set": "bright-pony",
   "family": "BRIGHT",
   "tokens_p50": 20850.500000000022,
   "options_p50": 100.0,
   "change": 0.1521139819994985
  },
  {
   "set": "bright-aops",
   "family": "BRIGHT",
   "tokens_p50": 33789.999999999985,
   "options_p50": 82,
   "change": 0.06627819190197165
  },
  {
   "set": "bright-theoremqa-questions",
   "family": "BRIGHT",
   "tokens_p50": 31225.5,
   "options_p50": 98.0,
   "change": 0.058012554729187704
  },
  {
   "set": "bright-theoremqa-theorems",
   "family": "BRIGHT",
   "tokens_p50": 38307.49999999996,
   "options_p50": 100.0,
   "change": 0.08328210236586354
  },
  {
   "set": "mldr-r1",
   "family": "German",
   "tokens_p50": 166770.0,
   "options_p50": 20,
   "change": -0.19133518527367038
  },
  {
   "set": "mldr-r1-1024",
   "family": "German",
   "tokens_p50": 22081.999999999996,
   "options_p50": 20,
   "change": -0.13677025300207285
  },
  {
   "set": "mldr",
   "family": "German",
   "tokens_p50": 166247.00000000006,
   "options_p50": 20,
   "change": -0.09043823750838842
  },
  {
   "set": "mldr-1024",
   "family": "German",
   "tokens_p50": 22102.5,
   "options_p50": 20.0,
   "change": -0.13041979661761927
  },
  {
   "set": "dense-8192",
   "family": "German",
   "tokens_p50": 64345.0,
   "options_p50": 20.0,
   "change": 0.008741032762105805
  },
  {
   "set": "dense-1024",
   "family": "German",
   "tokens_p50": 13947.999999999996,
   "options_p50": 20.0,
   "change": 0.03333172354959857
  },
  {
   "set": "qwen-8192",
   "family": "German",
   "tokens_p50": 162089.0,
   "options_p50": 20,
   "change": -0.026181637740936292
  },
  {
   "set": "qwen-1024",
   "family": "German",
   "tokens_p50": 22082.5,
   "options_p50": 20.0,
   "change": -0.07974309952603564
  },
  {
   "set": "chunk2k-mldr",
   "family": "chunks",
   "tokens_p50": 41021.49999999999,
   "options_p50": 20.0,
   "change": 0.02905847701610237
  },
  {
   "set": "chunk2k-news",
   "family": "chunks",
   "tokens_p50": 23494.000000000007,
   "options_p50": 20,
   "change": -0.05621433941433163
  },
  {
   "set": "chunk2k-robust04",
   "family": "chunks",
   "tokens_p50": 23758.999999999993,
   "options_p50": 20.0,
   "change": 0.04740885134013506
  },
  {
   "set": "news-full",
   "family": "full documents",
   "tokens_p50": 143558.49999999994,
   "options_p50": 100.0,
   "change": 0.022958011073681783
  },
  {
   "set": "robust04-full",
   "family": "full documents",
   "tokens_p50": 165920.50000000012,
   "options_p50": 100.0,
   "change": 0.13494108954292489
  }
 ]
}

==> anc/results.json <==
{
 "families": [
  [
   "TREC DL",
   [
    "dl19",
    "dl20"
   ]
  ],
  [
   "BEIR",
   [
    "trec-covid",
    "nfcorpus",
    "touche",
    "dbpedia",
    "scifact",
    "signal",
    "news",
    "robust04"
   ]
  ],
  [
   "BRIGHT",
   [
    "bright-biology",
    "bright-earth-science",
    "bright-economics",
    "bright-psychology",
    "bright-robotics",
    "bright-stackoverflow",
    "bright-sustainable-living",
    "bright-leetcode",
    "bright-pony",
    "bright-aops",
    "bright-theoremqa-questions",
    "bright-theoremqa-theorems"
   ]
  ],
  [
   "German",
   [
    "mldr-r1",
    "mldr-r1-1024",
    "mldr",
    "mldr-1024",
    "dense-8192",
    "dense-1024",
    "qwen-8192",
    "qwen-1024"
   ]
  ],
  [
   "chunks",
   [
    "chunk2k-mldr",
    "chunk2k-news",
    "chunk2k-robust04"
   ]
  ],
  [
   "full documents",
   [
    "news-full",
    "robust04-full"
   ]
  ]
 ],
 "prefixes": [
  "dl19",
  "dl20",
  "trec-covid",
  "nfcorpus",
  "touche",
  "dbpedia",
  "scifact",
  "signal",
  "news",
  "robust04",
  "bright-biology",
  "bright-earth-science",
  "bright-economics",
  "bright-psychology",
  "bright-robotics",
  "bright-stackoverflow",
  "bright-sustainable-living",
  "bright-leetcode",
  "bright-pony",
  "bright-aops",
  "bright-theoremqa-questions",
  "bright-theoremqa-theorems",
  "mldr-r1",
  "mldr-r1-1024",
  "mldr",
  "mldr-1024",
  "dense-8192",
  "dense-1024",
  "qwen-8192",
  "qwen-1024",
  "chunk2k-mldr",
  "chunk2k-news",
  "chunk2k-robust04",
  "news-full",
  "robust04-full"
 ],
 "n_queries": {
  "dl19": 43,
  "dl20": 54,
  "trec-covid": 50,
  "nfcorpus": 308,
  "touche": 49,
  "dbpedia": 400,
  "scifact": 300,
  "signal": 97,
  "news": 57,
  "robust04": 249,
  "bright-biology": 103,
  "bright-earth-science": 116,
  "bright-economics": 103,
  "bright-psychology": 101,
  "bright-robotics": 101,
  "bright-stackoverflow": 117,
  "bright-sustainable-living": 108,
  "bright-leetcode": 142,
  "bright-pony": 112,
  "bright-aops": 111,
  "bright-theoremqa-questions": 194,
  "bright-theoremqa-theorems": 76,
  "mldr-r1": 100,
  "mldr-r1-1024": 100,
  "mldr": 100,
  "mldr-1024": 100,
  "dense-8192": 400,
  "dense-1024": 400,
  "qwen-8192": 400,
  "qwen-1024": 400,
  "chunk2k-mldr": 400,
  "chunk2k-news": 57,
  "chunk2k-robust04": 249,
  "news-full": 57,
  "robust04-full": 249
 },
 "first_stage": {
  "set_mean": 0.3635064953426206,
  "fam_mean": 0.4256680121133525,
  "families": {
   "TREC DL": 0.49273383743258736,
   "BEIR": 0.4380321070084823,
   "BRIGHT": 0.13686996602714618,
   "German": 0.5065094672991357,
   "chunks": 0.5787620855143212,
   "full documents": 0.40110060939844244
  },
  "sets": {
   "dl19": 0.5058310024399073,
   "dl20": 0.4796366724252675,
   "trec-covid": 0.5946917010118077,
   "nfcorpus": 0.33745542653220445,
   "touche": 0.44219188635253254,
   "dbpedia": 0.3179905785408118,
   "scifact": 0.6789094274508312,
   "signal": 0.33081661738278545,
   "news": 0.3952251906578869,
   "robust04": 0.40697602813899797,
   "bright-biology": 0.1810182175441699,
   "bright-earth-science": 0.2807754293366069,
   "bright-economics": 0.1644836718619339,
   "bright-psychology": 0.13415398664261796,
   "bright-robotics": 0.10912994125504294,
   "bright-stackoverflow": 0.161847711321358,
   "bright-sustainable-living": 0.16131521604566912,
   "bright-leetcode": 0.24707395016259973,
   "bright-pony": 0.04339018475799752,
   "bright-aops": 0.06453305890475572,
   "bright-theoremqa-questions": 0.07334844572015164,
   "bright-theoremqa-theorems": 0.021369778772850966,
   "mldr-r1": 0.5639010822453236,
   "mldr-r1-1024": 0.5639010822453236,
   "mldr": 0.6545439557235921,
   "mldr-1024": 0.6545439557235921,
   "dense-8192": 0.2573435056947866,
   "dense-1024": 0.2573435056947866,
   "qwen-8192": 0.5502493255328403,
   "qwen-1024": 0.5502493255328403,
   "chunk2k-mldr": 0.40129159330898534,
   "chunk2k-news": 0.6580837378614625,
   "chunk2k-robust04": 0.6769109253725157,
   "news-full": 0.3952251906578869,
   "robust04-full": 0.40697602813899797
  }
 },
 "systems": [
  {
   "sy": "voyage3",
   "label": "Voyage Rerank 3",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.8366685714285715,
   "total_cost": 17.563851,
   "set_mean": 0.44991354592827376,
   "fam_mean": 0.540402813349932,
   "families": {
    "TREC DL": 0.742126944653102,
    "BEIR": 0.5430807348656292,
    "BRIGHT": 0.23313142522490735,
    "German": 0.5073370086086152,
    "chunks": 0.6283196341958576,
    "full documents": 0.5884211325514805
   },
   "rank_fam": 1,
   "rank_set": 6,
   "vs_best_fam": null,
   "vs_best_set": [
    -0.009464524768851871,
    -0.013961183619088225,
    -0.005093096977144801
   ],
   "vs_first_fam": [
    0.11473480123657946,
    0.10442046645037548,
    0.12484569447112444
   ],
   "vs_first_set": [
    0.08640705058565316,
    0.07859984872459931,
    0.09403815415812318
   ],
   "set_vs_first": {
    "dl19": [
     0.2532696918608598,
     0.19608577253331227,
     0.3096629101809654
    ],
    "dl20": [
     0.2455165225801696,
     0.17738275693868838,
     0.3147970197680705
    ],
    "trec-covid": [
     0.26622170629995134,
     0.21224883910440695,
     0.3222846176112608
    ],
    "nfcorpus": [
     0.06244548311309034,
     0.04711872072052242,
     0.07806549973868471
    ],
    "touche": [
     -0.11272159826046863,
     -0.17721633221909006,
     -0.04772633212421573
    ],
    "dbpedia": [
     0.16103702325318087,
     0.14185100263991668,
     0.18022056830301125
    ],
    "scifact": [
     0.11203591202239771,
     0.08375072626738911,
     0.1414340641678945
    ],
    "signal": [
     -0.006913279071643741,
     -0.040750270844439274,
     0.02824215828371518
    ],
    "news": [
     0.1260794020189388,
     0.0749064819961483,
     0.17854306432899109
    ],
    "robust04": [
     0.23220437348172912,
     0.20441865692943645,
     0.25953045583090567
    ],
    "bright-biology": [
     0.11401707220124935,
     0.06375104086142347,
     0.1666088916064563
    ],
    "bright-earth-science": [
     0.1256027351913644,
     0.07259548016657158,
     0.18188245030362055
    ],
    "bright-economics": [
     0.07629125449915583,
     0.030167588735527467,
     0.12579423150864955
    ],
    "bright-psychology": [
     0.16305666063600477,
     0.10425512748616997,
     0.22352853409077877
    ],
    "bright-robotics": [
     0.13133107133996258,
     0.0775498880041337,
     0.18723864340179064
    ],
    "bright-stackoverflow": [
     0.07122595565900772,
     0.01897639200410578,
     0.12576541943760117
    ],
    "bright-sustainable-living": [
     0.08505823030901463,
     0.033234484205155124,
     0.13552668823206512
    ],
    "bright-leetcode": [
     0.05626365273511055,
     0.017707326216005015,
     0.0958398106254684
    ],
    "bright-pony": [
     0.13754017799013385,
     0.11094892615841173,
     0.16589919611494694
    ],
    "bright-aops": [
     0.057972603330966016,
     0.032953327218573705,
     0.08623168019649646
    ],
    "bright-theoremqa-questions": [
     0.04855642929507417,
     0.02253226263625506,
     0.07888710154676781
    ],
    "bright-theoremqa-theorems": [
     0.08822166718608995,
     0.0362078108753507,
     0.14814687325584952
    ],
    "mldr-r1": [
     0.0994639463035718,
     0.05181854087032267,
     0.15209059406207232
    ],
    "mldr-r1-1024": [
     -0.13388217598315355,
     -0.2048760534980898,
     -0.06278240489904974
    ],
    "mldr": [
     0.04261859507142918,
     0.006010433982144847,
     0.08422675616071362
    ],
    "mldr-1024": [
     -0.17106464679025768,
     -0.24590509444500935,
     -0.09710534881686728
    ],
    "dense-8192": [
     0.10234358157627632,
     0.07917880142644773,
     0.12663478198439507
    ],
    "dense-1024": [
     0.05611140662130931,
     0.036574522894241124,
     0.07670952429684746
    ],
    "qwen-8192": [
     0.10605120977508276,
     0.08078142592116311,
     0.13319256575621585
    ],
    "qwen-1024": [
     -0.09502158609842176,
     -0.12698740413669535,
     -0.06391394989187593
    ],
    "chunk2k-mldr": [
     0.04957863005370666,
     0.035433259717696564,
     0.06370470404667072
    ],
    "chunk2k-news": [
     0.015327842007717973,
     -0.019880017730503297,
     0.05260987546686624
    ],
    "chunk2k-robust04": [
     0.08376617398318453,
     0.06508580332350333,
     0.10382286190784418
    ],
    "news-full": [
     0.12294126636659714,
     0.07544238265660891,
     0.17260018039878877
    ],
    "robust04-full": [
     0.25169977993947906,
     0.22498813420709057,
     0.27873561533402524
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2493931072205147,
     0.20504119736406723,
     0.2939210892621295
    ],
    "BEIR": [
     0.10504862785714697,
     0.09121569293832449,
     0.11977354027724978
    ],
    "BRIGHT": [
     0.09626145919776115,
     0.0827111561864516,
     0.11010614783682832
    ],
    "German": [
     0.0008275413094795472,
     -0.015655437699592142,
     0.017171587638684656
    ],
    "chunks": [
     0.04955754868153639,
     0.035446148207626406,
     0.06422380523889823
    ],
    "full documents": [
     0.1873205231530381,
     0.15959033268442177,
     0.21607779325430845
    ]
   },
   "refused_total": 0,
   "failed_total": 3,
   "not_done_share": 0.0004997501249375312,
   "fallback": {
    "set_mean": 0.44991354592827376,
    "fam_mean": 0.540402813349932,
    "families": {
     "TREC DL": 0.742126944653102,
     "BEIR": 0.5430807348656292,
     "BRIGHT": 0.23313142522490735,
     "German": 0.5073370086086152,
     "chunks": 0.6283196341958576,
     "full documents": 0.5884211325514805
    },
    "sets": {
     "dl19": 0.7591006943007671,
     "dl20": 0.7251531950054371,
     "trec-covid": 0.860913407311759,
     "nfcorpus": 0.3999009096452948,
     "touche": 0.3294702880920639,
     "dbpedia": 0.4790276017939927,
     "scifact": 0.7909453394732289,
     "signal": 0.3239033383111417,
     "news": 0.5213045926768257,
     "robust04": 0.6391804016207271,
     "bright-biology": 0.29503528974541926,
     "bright-earth-science": 0.40637816452797126,
     "bright-economics": 0.24077492636108974,
     "bright-psychology": 0.29721064727862273,
     "bright-robotics": 0.24046101259500552,
     "bright-stackoverflow": 0.23307366698036572,
     "bright-sustainable-living": 0.24637344635468375,
     "bright-leetcode": 0.3033376028977103,
     "bright-pony": 0.18093036274813137,
     "bright-aops": 0.12250566223572174,
     "bright-theoremqa-questions": 0.12190487501522582,
     "bright-theoremqa-theorems": 0.10959144595894092,
     "mldr-r1": 0.6633650285488955,
     "mldr-r1-1024": 0.4300189062621701,
     "mldr": 0.6971625507950213,
     "mldr-1024": 0.48347930893333446,
     "dense-8192": 0.3596870872710629,
     "dense-1024": 0.3134549123160959,
     "qwen-8192": 0.6563005353079231,
     "qwen-1024": 0.45522773943441863,
     "chunk2k-mldr": 0.450870223362692,
     "chunk2k-news": 0.6734115798691804,
     "chunk2k-robust04": 0.7606770993557003,
     "news-full": 0.518166457024484,
     "robust04-full": 0.658675808078477
    }
   },
   "sets": {
    "dl19": 0.7591006943007671,
    "dl20": 0.7251531950054371,
    "trec-covid": 0.860913407311759,
    "nfcorpus": 0.3999009096452948,
    "touche": 0.3294702880920639,
    "dbpedia": 0.4790276017939927,
    "scifact": 0.7909453394732289,
    "signal": 0.3239033383111417,
    "news": 0.5213045926768257,
    "robust04": 0.6391804016207271,
    "bright-biology": 0.29503528974541926,
    "bright-earth-science": 0.40637816452797126,
    "bright-economics": 0.24077492636108974,
    "bright-psychology": 0.29721064727862273,
    "bright-robotics": 0.24046101259500552,
    "bright-stackoverflow": 0.23307366698036572,
    "bright-sustainable-living": 0.24637344635468375,
    "bright-leetcode": 0.3033376028977103,
    "bright-pony": 0.18093036274813137,
    "bright-aops": 0.12250566223572174,
    "bright-theoremqa-questions": 0.12190487501522582,
    "bright-theoremqa-theorems": 0.10959144595894092,
    "mldr-r1": 0.6633650285488955,
    "mldr-r1-1024": 0.4300189062621701,
    "mldr": 0.6971625507950213,
    "mldr-1024": 0.48347930893333446,
    "dense-8192": 0.3596870872710629,
    "dense-1024": 0.3134549123160959,
    "qwen-8192": 0.6563005353079231,
    "qwen-1024": 0.4552277394344186,
    "chunk2k-mldr": 0.450870223362692,
    "chunk2k-news": 0.6734115798691804,
    "chunk2k-robust04": 0.7606770993557003,
    "news-full": 0.518166457024484,
    "robust04-full": 0.658675808078477
   },
   "set_cost_per_1k": {
    "dl19": 0.4506,
    "dl20": 0.4652,
    "trec-covid": 1.7171,
    "nfcorpus": 1.2904,
    "touche": 2.1029,
    "dbpedia": 0.4693,
    "scifact": 1.8515,
    "signal": 0.1619,
    "news": 2.6064,
    "robust04": 2.6158,
    "bright-biology": 1.1742,
    "bright-earth-science": 1.5371,
    "bright-economics": 2.6908,
    "bright-psychology": 2.0979,
    "bright-robotics": 3.6423,
    "bright-stackoverflow": 4.0762,
    "bright-sustainable-living": 1.7403,
    "bright-leetcode": 3.5507,
    "bright-pony": 1.2818,
    "bright-aops": 1.8407,
    "bright-theoremqa-questions": 1.8813,
    "bright-theoremqa-theorems": 2.2186,
    "mldr-r1": 9.4116,
    "mldr-r1-1024": 1.2677,
    "mldr": 9.4016,
    "mldr-1024": 1.2658,
    "dense-8192": 3.972,
    "dense-1024": 0.8203,
    "qwen-8192": 8.9439,
    "qwen-1024": 1.2394,
    "chunk2k-mldr": 2.2971,
    "chunk2k-news": 1.1773,
    "chunk2k-robust04": 1.1987,
    "news-full": 7.4543,
    "robust04-full": 9.3707
   },
   "set_total_cost": {
    "dl19": 0.019374,
    "dl20": 0.025123,
    "trec-covid": 0.085856,
    "nfcorpus": 0.397455,
    "touche": 0.103043,
    "dbpedia": 0.187736,
    "scifact": 0.555444,
    "signal": 0.015702,
    "news": 0.148566,
    "robust04": 0.651346,
    "bright-biology": 0.120941,
    "bright-earth-science": 0.178299,
    "bright-economics": 0.277157,
    "bright-psychology": 0.211888,
    "bright-robotics": 0.367873,
    "bright-stackoverflow": 0.476912,
    "bright-sustainable-living": 0.187952,
    "bright-leetcode": 0.5042,
    "bright-pony": 0.14356,
    "bright-aops": 0.204322,
    "bright-theoremqa-questions": 0.364975,
    "bright-theoremqa-theorems": 0.168613,
    "mldr-r1": 0.941157,
    "mldr-r1-1024": 0.126769,
    "mldr": 0.940157,
    "mldr-1024": 0.126577,
    "dense-8192": 1.58881,
    "dense-1024": 0.328122,
    "qwen-8192": 3.577544,
    "qwen-1024": 0.495773,
    "chunk2k-mldr": 0.918822,
    "chunk2k-news": 0.067108,
    "chunk2k-robust04": 0.298483,
    "news-full": 0.424896,
    "robust04-full": 2.333296
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 2,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 1
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.5170934200286865,
    "dl20": 0.5234096050262451,
    "trec-covid": 0.8401103019714355,
    "nfcorpus": 0.6871037483215332,
    "touche": 0.7853803634643555,
    "dbpedia": 0.4820528030395508,
    "scifact": 0.6767942905426025,
    "signal": 0.36737966537475586,
    "news": 0.8158159255981445,
    "robust04": 0.7726914882659912,
    "bright-biology": 0.5038950443267822,
    "bright-earth-science": 0.5634453296661377,
    "bright-economics": 0.7629187107086182,
    "bright-psychology": 0.6180932521820068,
    "bright-robotics": 0.6686017513275146,
    "bright-stackoverflow": 0.7591960430145264,
    "bright-sustainable-living": 0.561100959777832,
    "bright-leetcode": 0.6406283378601074,
    "bright-pony": 0.4640958309173584,
    "bright-aops": 0.5286140441894531,
    "bright-theoremqa-questions": 0.5401723384857178,
    "bright-theoremqa-theorems": 0.6040616035461426,
    "mldr-r1": 1.1801180839538574,
    "mldr-r1-1024": 0.48490285873413086,
    "mldr": 1.7842590808868408,
    "mldr-1024": 0.4813883304595947,
    "dense-8192": 0.8082199096679688,
    "dense-1024": 0.42067766189575195,
    "qwen-8192": 1.0455727577209473,
    "qwen-1024": 0.4404001235961914,
    "chunk2k-mldr": 0.558922529220581,
    "chunk2k-news": 0.48000597953796387,
    "chunk2k-robust04": 0.47782421112060547,
    "news-full": 1.4688756465911865,
    "robust04-full": 1.5930469036102295
   }
  },
  {
   "sy": "v12-a",
   "label": "Perplexity Decider v1.2 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 1.2705742857142859,
   "total_cost": 7.57956,
   "set_mean": 0.454101809823157,
   "fam_mean": 0.540299579050102,
   "families": {
    "TREC DL": 0.7234128173843968,
    "BEIR": 0.5283105228508399,
    "BRIGHT": 0.25316565460222407,
    "German": 0.5137666218706667,
    "chunks": 0.6258489808579915,
    "full documents": 0.5972928767344929
   },
   "rank_fam": 2,
   "rank_set": 3,
   "vs_best_fam": [
    -0.00010323429983001724,
    -0.004768786840413525,
    0.004799493880516179
   ],
   "vs_best_set": [
    -0.005276260873968617,
    -0.009078750657974649,
    -0.0014716006071740677
   ],
   "vs_first_fam": [
    0.11463156693674945,
    0.1038131179747095,
    0.1253608301851401
   ],
   "vs_first_set": [
    0.09059531448053641,
    0.08277732402311301,
    0.09847015709614367
   ],
   "set_vs_first": {
    "dl19": [
     0.2268320013736016,
     0.16728250530214106,
     0.2872553067636715
    ],
    "dl20": [
     0.2345259585300173,
     0.16650881122906314,
     0.305685987566951
    ],
    "trec-covid": [
     0.23916900954955223,
     0.18320688506063787,
     0.297039879539151
    ],
    "nfcorpus": [
     0.061978247006900244,
     0.04543251976051993,
     0.0785737054229203
    ],
    "touche": [
     -0.15974866631905282,
     -0.22167721586565325,
     -0.09850733146420365
    ],
    "dbpedia": [
     0.14148491678233488,
     0.11973841095570537,
     0.16357629465004003
    ],
    "scifact": [
     0.1209902930502953,
     0.09065645286957436,
     0.1512287358237966
    ],
    "signal": [
     -0.036426261950562255,
     -0.07773950187106687,
     0.005305264075038785
    ],
    "news": [
     0.1082263630080122,
     0.049723066885256184,
     0.1680045568375672
    ],
    "robust04": [
     0.24655342561138166,
     0.2172431398536605,
     0.27486244588942244
    ],
    "bright-biology": [
     0.15826027466261083,
     0.1047614857544753,
     0.21260914715735646
    ],
    "bright-earth-science": [
     0.14398850619048542,
     0.08822111293887602,
     0.20325241759968266
    ],
    "bright-economics": [
     0.1014349032750339,
     0.050759108267062036,
     0.15735415332237632
    ],
    "bright-psychology": [
     0.19107598998772207,
     0.12767548993410457,
     0.2561630530649325
    ],
    "bright-robotics": [
     0.1587007160247274,
     0.10326757232419292,
     0.21871813304248933
    ],
    "bright-stackoverflow": [
     0.08647952264705547,
     0.03190991923272549,
     0.1432853425274351
    ],
    "bright-sustainable-living": [
     0.1411770743896737,
     0.09148755889135102,
     0.19097144874120078
    ],
    "bright-leetcode": [
     0.07492325170688827,
     0.032681208467811335,
     0.12008852256688493
    ],
    "bright-pony": [
     0.15721812868992915,
     0.13028731579029304,
     0.18495763703105048
    ],
    "bright-aops": [
     0.04258330678658773,
     0.019804285467403433,
     0.06886860159348492
    ],
    "bright-theoremqa-questions": [
     0.04372420625866384,
     0.01914816388460157,
     0.07294721400764334
    ],
    "bright-theoremqa-theorems": [
     0.09598238228155656,
     0.040801298478660694,
     0.16051321170461752
    ],
    "mldr-r1": [
     0.07637914306378024,
     0.03362346579403441,
     0.12173261099366706
    ],
    "mldr-r1-1024": [
     -0.08913147562991003,
     -0.16073690423118447,
     -0.0189600094881458
    ],
    "mldr": [
     0.0406932344192662,
     -0.0053788729735901875,
     0.087618595071429
    ],
    "mldr-1024": [
     -0.13138713380625033,
     -0.20117473305195777,
     -0.06213964048950571
    ],
    "dense-8192": [
     0.09968511410515934,
     0.07737422356599813,
     0.12363784843120795
    ],
    "dense-1024": [
     0.051244570185230154,
     0.03245367168365226,
     0.07182707279223588
    ],
    "qwen-8192": [
     0.09623482470542422,
     0.07062223693389824,
     0.12392406018800772
    ],
    "qwen-1024": [
     -0.08566104047045153,
     -0.11612604978177116,
     -0.055418188549117064
    ],
    "chunk2k-mldr": [
     0.041462801477902544,
     0.027147335948447593,
     0.05604856461073654
    ],
    "chunk2k-news": [
     0.0024374460306699763,
     -0.03402951928705855,
     0.043665312247824106
    ],
    "chunk2k-robust04": [
     0.09736043852243836,
     0.07618405916088067,
     0.11853857430384507
    ],
    "news-full": [
     0.1233292125613406,
     0.0707894838845306,
     0.17654263428158762
    ],
    "robust04-full": [
     0.2690553221107603,
     0.2405182420253566,
     0.29780267037690283
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.23067897995180944,
     0.18429252179296954,
     0.2768385862586593
    ],
    "BEIR": [
     0.09027841584235768,
     0.0755860498364531,
     0.10541968914056733
    ],
    "BRIGHT": [
     0.11629568857507785,
     0.10215260847832328,
     0.1303083168992305
    ],
    "German": [
     0.007257154571531033,
     -0.009089834589171134,
     0.023766816078212974
    ],
    "chunks": [
     0.04708689534367029,
     0.03217458857372647,
     0.06323546424580691
    ],
    "full documents": [
     0.19619226733605044,
     0.1655956630947217,
     0.2269738390162498
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7326630038135089,
    "dl20": 0.7141626309552848,
    "trec-covid": 0.8338607105613599,
    "nfcorpus": 0.3994336735391047,
    "touche": 0.2824432200334797,
    "dbpedia": 0.4594754953231467,
    "scifact": 0.7998997205011265,
    "signal": 0.2943903554322232,
    "news": 0.5034515536658991,
    "robust04": 0.6535294537503796,
    "bright-biology": 0.33927849220678075,
    "bright-earth-science": 0.4247639355270923,
    "bright-economics": 0.2659185751369678,
    "bright-psychology": 0.32522997663034003,
    "bright-robotics": 0.26783065727977035,
    "bright-stackoverflow": 0.24832723396841347,
    "bright-sustainable-living": 0.3024922904353428,
    "bright-leetcode": 0.321997201869488,
    "bright-pony": 0.20060831344792668,
    "bright-aops": 0.10711636569134345,
    "bright-theoremqa-questions": 0.11707265197881549,
    "bright-theoremqa-theorems": 0.11735216105440753,
    "mldr-r1": 0.6402802253091039,
    "mldr-r1-1024": 0.4747696066154136,
    "mldr": 0.6952371901428583,
    "mldr-1024": 0.5231568219173418,
    "dense-8192": 0.35702861979994593,
    "dense-1024": 0.30858807588001674,
    "qwen-8192": 0.6464841502382646,
    "qwen-1024": 0.4645882850623888,
    "chunk2k-mldr": 0.4427543947868879,
    "chunk2k-news": 0.6605211838921324,
    "chunk2k-robust04": 0.7742713638949541,
    "news-full": 0.5185544032192275,
    "robust04-full": 0.6760313502497582
   },
   "set_cost_per_1k": {
    "dl19": 0.4028,
    "dl20": 0.4086,
    "trec-covid": 0.9031,
    "nfcorpus": 0.6742,
    "touche": 1.0622,
    "dbpedia": 0.4087,
    "scifact": 0.9599,
    "signal": 0.2857,
    "news": 1.2617,
    "robust04": 1.2631,
    "bright-biology": 0.6931,
    "bright-earth-science": 0.8663,
    "bright-economics": 1.3269,
    "bright-psychology": 1.0707,
    "bright-robotics": 1.9884,
    "bright-stackoverflow": 1.9728,
    "bright-sustainable-living": 0.9286,
    "bright-leetcode": 1.659,
    "bright-pony": 0.7662,
    "bright-aops": 0.926,
    "bright-theoremqa-questions": 0.9666,
    "bright-theoremqa-theorems": 1.1615,
    "mldr-r1": 3.306,
    "mldr-r1-1024": 0.4843,
    "mldr": 3.3107,
    "mldr-1024": 0.4835,
    "dense-8192": 1.4387,
    "dense-1024": 0.3298,
    "qwen-8192": 3.2401,
    "qwen-1024": 0.4843,
    "chunk2k-mldr": 0.8645,
    "chunk2k-news": 0.5143,
    "chunk2k-robust04": 0.5223,
    "news-full": 3.2083,
    "robust04-full": 4.3272
   },
   "set_total_cost": {
    "dl19": 0.017318,
    "dl20": 0.022064,
    "trec-covid": 0.045157,
    "nfcorpus": 0.207639,
    "touche": 0.052048,
    "dbpedia": 0.163482,
    "scifact": 0.287969,
    "signal": 0.027712,
    "news": 0.071917,
    "robust04": 0.314513,
    "bright-biology": 0.071392,
    "bright-earth-science": 0.100496,
    "bright-economics": 0.136668,
    "bright-psychology": 0.108137,
    "bright-robotics": 0.200831,
    "bright-stackoverflow": 0.230814,
    "bright-sustainable-living": 0.10029,
    "bright-leetcode": 0.235572,
    "bright-pony": 0.085812,
    "bright-aops": 0.10279,
    "bright-theoremqa-questions": 0.187519,
    "bright-theoremqa-theorems": 0.088273,
    "mldr-r1": 0.330602,
    "mldr-r1-1024": 0.048433,
    "mldr": 0.331069,
    "mldr-1024": 0.048354,
    "dense-8192": 0.575475,
    "dense-1024": 0.131905,
    "qwen-8192": 1.296056,
    "qwen-1024": 0.193728,
    "chunk2k-mldr": 0.345803,
    "chunk2k-news": 0.029315,
    "chunk2k-robust04": 0.130054,
    "news-full": 0.182871,
    "robust04-full": 1.077482
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.8418381214141846,
    "dl20": 2.0125203132629395,
    "trec-covid": 1.5880651473999023,
    "nfcorpus": 1.5152809619903564,
    "touche": 1.8980779647827148,
    "dbpedia": 1.7518227100372314,
    "scifact": 1.775111198425293,
    "signal": 1.386669635772705,
    "news": 2.498612403869629,
    "robust04": 2.3799026012420654,
    "bright-biology": 1.9187262058258057,
    "bright-earth-science": 1.914477825164795,
    "bright-economics": 1.8179819583892822,
    "bright-psychology": 2.1875786781311035,
    "bright-robotics": 2.074563503265381,
    "bright-stackoverflow": 2.2408668994903564,
    "bright-sustainable-living": 1.8126471042633057,
    "bright-leetcode": 1.7442233562469482,
    "bright-pony": 1.9758219718933105,
    "bright-aops": 1.8526036739349365,
    "bright-theoremqa-questions": 1.933274507522583,
    "bright-theoremqa-theorems": 2.066279172897339,
    "mldr-r1": 1.3418264389038086,
    "mldr-r1-1024": 0.8977465629577637,
    "mldr": 1.1385681629180908,
    "mldr-1024": 0.8418455123901367,
    "dense-8192": 1.0011236667633057,
    "dense-1024": 0.9173016548156738,
    "qwen-8192": 1.134690761566162,
    "qwen-1024": 0.7119362354278564,
    "chunk2k-mldr": 0.84468674659729,
    "chunk2k-news": 1.0423932075500488,
    "chunk2k-robust04": 0.8300983905792236,
    "news-full": 1.8258466720581055,
    "robust04-full": 1.3379566669464111
   }
  },
  {
   "sy": "cohere",
   "label": "Cohere Rerank 4 Pro",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 5.053725714285714,
   "total_cost": 29.79,
   "set_mean": 0.4515879086385789,
   "fam_mean": 0.539639602278129,
   "families": {
    "TREC DL": 0.7289857062360805,
    "BEIR": 0.5472060570556878,
    "BRIGHT": 0.23504247945996493,
    "German": 0.5123181363146381,
    "chunks": 0.6223316201911103,
    "full documents": 0.5919536144112925
   },
   "rank_fam": 3,
   "rank_set": 4,
   "vs_best_fam": [
    -0.0007632110718029968,
    -0.004716946335699157,
    0.0033942646366205355
   ],
   "vs_best_set": [
    -0.007790162058546708,
    -0.012176935571534951,
    -0.0035980072548725296
   ],
   "vs_first_fam": [
    0.11397159016477647,
    0.10420838809301214,
    0.1237934712892393
   ],
   "vs_first_set": [
    0.08808141329595832,
    0.08065940976120013,
    0.09570870617965165
   ],
   "set_vs_first": {
    "dl19": [
     0.24310281379446708,
     0.1852592599579409,
     0.30293032379854296
    ],
    "dl20": [
     0.22940092381251925,
     0.16779888641968738,
     0.29313917114084237
    ],
    "trec-covid": [
     0.25707305855843043,
     0.20366660700486638,
     0.3111512266120836
    ],
    "nfcorpus": [
     0.0646360278998584,
     0.048760935855222565,
     0.08107657467321244
    ],
    "touche": [
     -0.05071765182360982,
     -0.1108254775694767,
     0.007900561163425968
    ],
    "dbpedia": [
     0.14940563213716523,
     0.13029152490868784,
     0.16914725890936655
    ],
    "scifact": [
     0.12073921961914202,
     0.09261119390196326,
     0.1503729214003955
    ],
    "signal": [
     -0.010411413514500034,
     -0.045343179463890326,
     0.02552489833369953
    ],
    "news": [
     0.1306271507780547,
     0.08250607738334692,
     0.18114109171126613
    ],
    "robust04": [
     0.21203957672310342,
     0.18420464981414025,
     0.23962018842024418
    ],
    "bright-biology": [
     0.1312101100494269,
     0.07781618224505676,
     0.18540062212636052
    ],
    "bright-earth-science": [
     0.15453018085574732,
     0.10185674891851376,
     0.20985313315469467
    ],
    "bright-economics": [
     0.07520244024514092,
     0.024786278912644705,
     0.12838236131564013
    ],
    "bright-psychology": [
     0.17320384449188309,
     0.11167199654834237,
     0.23680182630539587
    ],
    "bright-robotics": [
     0.13328651167069203,
     0.0845770817193496,
     0.1869017837913679
    ],
    "bright-stackoverflow": [
     0.07125030959733833,
     0.01577804498203808,
     0.12781180605207115
    ],
    "bright-sustainable-living": [
     0.10598474003431346,
     0.05348021266791375,
     0.15951189739356839
    ],
    "bright-leetcode": [
     0.02813894714780682,
     -0.01773592746316921,
     0.07482577071688665
    ],
    "bright-pony": [
     0.0902379271945612,
     0.06905525735938059,
     0.11301706630088326
    ],
    "bright-aops": [
     0.05751108654523933,
     0.03246216599874785,
     0.08518854811164672
    ],
    "bright-theoremqa-questions": [
     0.0597358911028103,
     0.0330862274599964,
     0.09154315359120113
    ],
    "bright-theoremqa-theorems": [
     0.09777817225886518,
     0.04187461065323758,
     0.16264938902945797
    ],
    "mldr-r1": [
     0.0746892271586741,
     0.03440458176877348,
     0.11873815771132756
    ],
    "mldr-r1-1024": [
     -0.09499032331105756,
     -0.15586446116905606,
     -0.03459806568942492
    ],
    "mldr": [
     0.022572062448251273,
     -0.02659532917766405,
     0.06999742312775181
    ],
    "mldr-1024": [
     -0.12897248584482235,
     -0.19897889071339464,
     -0.06262676041603366
    ],
    "dense-8192": [
     0.09693549884817432,
     0.07449635352003653,
     0.11972241133398492
    ],
    "dense-1024": [
     0.058753518010416284,
     0.04012083158995461,
     0.07950891209055883
    ],
    "qwen-8192": [
     0.08857385544610696,
     0.06360906211116402,
     0.11566216511362026
    ],
    "qwen-1024": [
     -0.07109200063172433,
     -0.1037261562031665,
     -0.039433697607108464
    ],
    "chunk2k-mldr": [
     0.04566297402319475,
     0.031374027690178885,
     0.059971488602662215
    ],
    "chunk2k-news": [
     0.01976244322480758,
     -0.016038867879107244,
     0.05957829963389616
    ],
    "chunk2k-robust04": [
     0.06528318678236489,
     0.0448776204890039,
     0.08628624061175882
    ],
    "news-full": [
     0.13963762680338238,
     0.09510029055545038,
     0.18422800930490302
    ],
    "robust04-full": [
     0.24206838322231766,
     0.21496423874447618,
     0.26976038549603554
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.23625186880349316,
     0.19374013232556053,
     0.2787448483850662
    ],
    "BEIR": [
     0.10917395004720554,
     0.09563223179072826,
     0.12353551631857657
    ],
    "BRIGHT": [
     0.09817251343281873,
     0.08454879162653797,
     0.11225665207719317
    ],
    "German": [
     0.005808669015502338,
     -0.009560903414898424,
     0.02157465660294148
    ],
    "chunks": [
     0.04356953467678907,
     0.028766645834159686,
     0.059036297887882484
    ],
    "full documents": [
     0.19085300501285002,
     0.1647977853039069,
     0.21730580751015002
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7489338162343744,
    "dl20": 0.7090375962377867,
    "trec-covid": 0.8517647595702381,
    "nfcorpus": 0.40209145443206284,
    "touche": 0.3914742345289227,
    "dbpedia": 0.46739621067797704,
    "scifact": 0.7996486470699732,
    "signal": 0.3204052038682854,
    "news": 0.5258523414359416,
    "robust04": 0.6190156048621014,
    "bright-biology": 0.3122283275935968,
    "bright-earth-science": 0.4353056101923542,
    "bright-economics": 0.23968611210707483,
    "bright-psychology": 0.30735783113450105,
    "bright-robotics": 0.24241645292573497,
    "bright-stackoverflow": 0.23309802091869633,
    "bright-sustainable-living": 0.2672999560799826,
    "bright-leetcode": 0.27521289731040655,
    "bright-pony": 0.13362811195255872,
    "bright-aops": 0.12204414544999505,
    "bright-theoremqa-questions": 0.13308433682296195,
    "bright-theoremqa-theorems": 0.11914795103171615,
    "mldr-r1": 0.6385903094039977,
    "mldr-r1-1024": 0.4689107589342661,
    "mldr": 0.6771160181718434,
    "mldr-1024": 0.5255714698787698,
    "dense-8192": 0.3542790045429609,
    "dense-1024": 0.3160970237052029,
    "qwen-8192": 0.6388231809789473,
    "qwen-1024": 0.479157324901116,
    "chunk2k-mldr": 0.4469545673321801,
    "chunk2k-news": 0.67784618108627,
    "chunk2k-robust04": 0.7421941121548806,
    "news-full": 0.5348628174612693,
    "robust04-full": 0.6490444113613156
   },
   "set_cost_per_1k": {
    "dl19": 2.5,
    "dl20": 2.5,
    "trec-covid": 5.0,
    "nfcorpus": 4.1234,
    "touche": 5.0,
    "dbpedia": 2.55,
    "scifact": 4.9917,
    "signal": 2.5,
    "news": 5.0,
    "robust04": 5.0,
    "bright-biology": 4.5874,
    "bright-earth-science": 5.0,
    "bright-economics": 5.0728,
    "bright-psychology": 5.0,
    "bright-robotics": 7.0297,
    "bright-stackoverflow": 5.7479,
    "bright-sustainable-living": 5.0231,
    "bright-leetcode": 5.4754,
    "bright-pony": 4.0179,
    "bright-aops": 4.1667,
    "bright-theoremqa-questions": 4.3686,
    "bright-theoremqa-theorems": 5.0,
    "mldr-r1": 10.525,
    "mldr-r1-1024": 2.5,
    "mldr": 10.625,
    "mldr-1024": 2.5,
    "dense-8192": 5.4688,
    "dense-1024": 2.5,
    "qwen-8192": 10.1063,
    "qwen-1024": 2.5,
    "chunk2k-mldr": 3.4562,
    "chunk2k-news": 2.5,
    "chunk2k-robust04": 2.5,
    "news-full": 9.9561,
    "robust04-full": 12.0884
   },
   "set_total_cost": {
    "dl19": 0.1075,
    "dl20": 0.135,
    "trec-covid": 0.25,
    "nfcorpus": 1.27,
    "touche": 0.245,
    "dbpedia": 1.02,
    "scifact": 1.4975,
    "signal": 0.2425,
    "news": 0.285,
    "robust04": 1.245,
    "bright-biology": 0.4725,
    "bright-earth-science": 0.58,
    "bright-economics": 0.5225,
    "bright-psychology": 0.505,
    "bright-robotics": 0.71,
    "bright-stackoverflow": 0.6725,
    "bright-sustainable-living": 0.5425,
    "bright-leetcode": 0.7775,
    "bright-pony": 0.45,
    "bright-aops": 0.4625,
    "bright-theoremqa-questions": 0.8475,
    "bright-theoremqa-theorems": 0.38,
    "mldr-r1": 1.0525,
    "mldr-r1-1024": 0.25,
    "mldr": 1.0625,
    "mldr-1024": 0.25,
    "dense-8192": 2.1875,
    "dense-1024": 1.0,
    "qwen-8192": 4.0425,
    "qwen-1024": 1.0,
    "chunk2k-mldr": 1.3825,
    "chunk2k-news": 0.1425,
    "chunk2k-robust04": 0.6225,
    "news-full": 0.5675,
    "robust04-full": 3.01
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.7036702632904053,
    "dl20": 0.710045337677002,
    "trec-covid": 2.22918963432312,
    "nfcorpus": 1.697436809539795,
    "touche": 2.2002651691436768,
    "dbpedia": 1.1053519248962402,
    "scifact": 1.735975742340088,
    "signal": 0.62278151512146,
    "news": 1.6472275257110596,
    "robust04": 1.8255445957183838,
    "bright-biology": 0.9817187786102295,
    "bright-earth-science": 1.0920391082763672,
    "bright-economics": 1.5578906536102295,
    "bright-psychology": 1.2093572616577148,
    "bright-robotics": 1.3714525699615479,
    "bright-stackoverflow": 1.4911348819732666,
    "bright-sustainable-living": 1.665689468383789,
    "bright-leetcode": 2.0362672805786133,
    "bright-pony": 1.2938289642333984,
    "bright-aops": 1.5912399291992188,
    "bright-theoremqa-questions": 1.6601011753082275,
    "bright-theoremqa-theorems": 1.773407220840454,
    "mldr-r1": 2.959833860397339,
    "mldr-r1-1024": 1.2703890800476074,
    "mldr": 3.6615467071533203,
    "mldr-1024": 1.3402481079101562,
    "dense-8192": 1.81014084815979,
    "dense-1024": 0.7622544765472412,
    "qwen-8192": 2.4337360858917236,
    "qwen-1024": 0.9170258045196533,
    "chunk2k-mldr": 1.2341184616088867,
    "chunk2k-news": 0.9274961948394775,
    "chunk2k-robust04": 0.9811954498291016,
    "news-full": 2.779330253601074,
    "robust04-full": 3.220283031463623
   }
  },
  {
   "sy": "v13-c",
   "label": "Perplexity Decider v1.3 (C)",
   "type": "decision model",
   "how": "free offer",
   "priced": true,
   "cost_per_1k": 0.9920285714285714,
   "total_cost": 6.295557,
   "set_mean": 0.4593780706971256,
   "fam_mean": 0.5384878085204681,
   "families": {
    "TREC DL": 0.7120461844302809,
    "BEIR": 0.5293397620390405,
    "BRIGHT": 0.2628905248998724,
    "German": 0.530473695776931,
    "chunks": 0.628592776259226,
    "full documents": 0.5675839077174576
   },
   "rank_fam": 4,
   "rank_set": 1,
   "vs_best_fam": [
    -0.0019150048294638968,
    -0.006870786401704031,
    0.0033864627212588224
   ],
   "vs_best_set": null,
   "vs_first_fam": [
    0.11281979640711558,
    0.10310448056231124,
    0.12237512520587027
   ],
   "vs_first_set": [
    0.09587157535450504,
    0.08829357473241735,
    0.10334735154908367
   ],
   "set_vs_first": {
    "dl19": [
     0.21535984184637635,
     0.16343773639988934,
     0.2692396268964066
    ],
    "dl20": [
     0.22326485214901065,
     0.15883023640703497,
     0.2888209475703334
    ],
    "trec-covid": [
     0.20258701163263304,
     0.1495261014534296,
     0.25794446890352174
    ],
    "nfcorpus": [
     0.05301462453911626,
     0.03894300946418644,
     0.06761336777032562
    ],
    "touche": [
     -0.08855787219292799,
     -0.15107428207410695,
     -0.026263315668603793
    ],
    "dbpedia": [
     0.1383405122124982,
     0.11966112054457984,
     0.15775561521300502
    ],
    "scifact": [
     0.12314427355435253,
     0.09498785019917555,
     0.1523456660867637
    ],
    "signal": [
     0.010647672419845267,
     -0.019439548741561563,
     0.043148477748540304
    ],
    "news": [
     0.08962573100213955,
     0.04275960393245365,
     0.1380609071706067
    ],
    "robust04": [
     0.20165928707680975,
     0.17515971748734943,
     0.22748538864599527
    ],
    "bright-biology": [
     0.15489151746844032,
     0.09845276158333321,
     0.21072398451382168
    ],
    "bright-earth-science": [
     0.15956711719849487,
     0.10458790073112528,
     0.21860729869258944
    ],
    "bright-economics": [
     0.12229829920942648,
     0.06805799881376928,
     0.18077944067373666
    ],
    "bright-psychology": [
     0.19671988943839408,
     0.13576808144792996,
     0.2600132089903731
    ],
    "bright-robotics": [
     0.17924746333547376,
     0.12235152961767676,
     0.24025248913071542
    ],
    "bright-stackoverflow": [
     0.10133933412610058,
     0.04793889000032156,
     0.1562279164838711
    ],
    "bright-sustainable-living": [
     0.14813866422631244,
     0.09992262681673153,
     0.19568192563605566
    ],
    "bright-leetcode": [
     0.1293568785206052,
     0.08317661649073482,
     0.1796374973186802
    ],
    "bright-pony": [
     0.07136729353216897,
     0.04720036087899833,
     0.09763586868559981
    ],
    "bright-aops": [
     0.08354793712729786,
     0.05257033148477089,
     0.11935730895735278
    ],
    "bright-theoremqa-questions": [
     0.06842219287996149,
     0.04205957769755708,
     0.098817257449987
    ],
    "bright-theoremqa-theorems": [
     0.09735011941003847,
     0.041602934265988725,
     0.16151107702406664
    ],
    "mldr-r1": [
     0.0908215580437447,
     0.04757354064961372,
     0.13959757644723247
    ],
    "mldr-r1-1024": [
     -0.051184476996157136,
     -0.12120536159484885,
     0.018560833061691928
    ],
    "mldr": [
     0.03187390136177548,
     -0.009448448411465749,
     0.07532741368320262
    ],
    "mldr-1024": [
     -0.09616167690412658,
     -0.1596768500256141,
     -0.03360206651552389
    ],
    "dense-8192": [
     0.09897809059464169,
     0.07662221656889656,
     0.12251399962528131
    ],
    "dense-1024": [
     0.06361153634124228,
     0.04441682120513174,
     0.0845708039740104
    ],
    "qwen-8192": [
     0.09928656321263396,
     0.07435995793447625,
     0.1260938804887094
    ],
    "qwen-1024": [
     -0.045511667831391156,
     -0.07393264323100213,
     -0.017771237966281772
    ],
    "chunk2k-mldr": [
     0.06695420407072855,
     0.05274629420531979,
     0.08116097368688552
    ],
    "chunk2k-news": [
     0.003754050165772349,
     -0.03502450700609139,
     0.04480926674074315
    ],
    "chunk2k-robust04": [
     0.07878381799821366,
     0.058190980294009376,
     0.10112470400336115
    ],
    "news-full": [
     0.09681977647079831,
     0.05409617918448223,
     0.1407258485049987
    ],
    "robust04-full": [
     0.23614682016723204,
     0.20912976787470783,
     0.26393698207376415
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2193123469976935,
     0.17787548292323888,
     0.2606974280292033
    ],
    "BEIR": [
     0.09130765503055832,
     0.07771161675220337,
     0.10485599220701108
    ],
    "BRIGHT": [
     0.1260205588727262,
     0.11169305519595568,
     0.14077648372721316
    ],
    "German": [
     0.023964228477795405,
     0.008605700094851537,
     0.0395341186023636
    ],
    "chunks": [
     0.04983069074490485,
     0.034458091386651846,
     0.06552748508188769
    ],
    "full documents": [
     0.16648329831901518,
     0.14072251232580563,
     0.1921882582815498
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7211908442862837,
    "dl20": 0.7029015245742781,
    "trec-covid": 0.7972787126444407,
    "nfcorpus": 0.3904700510713207,
    "touche": 0.35363401415960455,
    "dbpedia": 0.45633109075331,
    "scifact": 0.8020537010051837,
    "signal": 0.3414642898026307,
    "news": 0.48485092166002647,
    "robust04": 0.6086353152158077,
    "bright-biology": 0.33590973501261023,
    "bright-earth-science": 0.44034254653510174,
    "bright-economics": 0.2867819710713604,
    "bright-psychology": 0.33087387608101204,
    "bright-robotics": 0.2883774045905167,
    "bright-stackoverflow": 0.2631870454474586,
    "bright-sustainable-living": 0.30945388027198156,
    "bright-leetcode": 0.37643082868320493,
    "bright-pony": 0.11475747829016648,
    "bright-aops": 0.14808099603205357,
    "bright-theoremqa-questions": 0.14177063860011313,
    "bright-theoremqa-theorems": 0.11871989818288944,
    "mldr-r1": 0.6547226402890683,
    "mldr-r1-1024": 0.5127166052491665,
    "mldr": 0.6864178570853676,
    "mldr-1024": 0.5583822788194656,
    "dense-8192": 0.3563215962894283,
    "dense-1024": 0.32095504203602887,
    "qwen-8192": 0.6495358887454743,
    "qwen-1024": 0.5047376577014492,
    "chunk2k-mldr": 0.4682457973797139,
    "chunk2k-news": 0.6618377880272348,
    "chunk2k-robust04": 0.7556947433707294,
    "news-full": 0.49204496712868523,
    "robust04-full": 0.64312284830623
   },
   "set_cost_per_1k": {
    "dl19": 0.1991,
    "dl20": 0.2038,
    "trec-covid": 0.6843,
    "nfcorpus": 0.5294,
    "touche": 0.8589,
    "dbpedia": 0.2046,
    "scifact": 0.7322,
    "signal": 0.0692,
    "news": 1.0456,
    "robust04": 1.0384,
    "bright-biology": 0.2839,
    "bright-earth-science": 0.4656,
    "bright-economics": 0.7875,
    "bright-psychology": 0.5945,
    "bright-robotics": 0.6206,
    "bright-stackoverflow": 1.1015,
    "bright-sustainable-living": 0.4521,
    "bright-leetcode": 0.8115,
    "bright-pony": 0.3905,
    "bright-aops": 0.63,
    "bright-theoremqa-questions": 0.6366,
    "bright-theoremqa-theorems": 0.7842,
    "mldr-r1": 3.2583,
    "mldr-r1-1024": 0.4366,
    "mldr": 3.2634,
    "mldr-1024": 0.4363,
    "dense-8192": 1.3891,
    "dense-1024": 0.2802,
    "qwen-8192": 3.1909,
    "qwen-1024": 0.4348,
    "chunk2k-mldr": 0.815,
    "chunk2k-news": 0.472,
    "chunk2k-robust04": 0.4783,
    "news-full": 2.9915,
    "robust04-full": 4.1506
   },
   "set_total_cost": {
    "dl19": 0.00856,
    "dl20": 0.011003,
    "trec-covid": 0.034214,
    "nfcorpus": 0.163045,
    "touche": 0.042086,
    "dbpedia": 0.081854,
    "scifact": 0.219658,
    "signal": 0.006714,
    "news": 0.059598,
    "robust04": 0.258572,
    "bright-biology": 0.029243,
    "bright-earth-science": 0.054014,
    "bright-economics": 0.081111,
    "bright-psychology": 0.060044,
    "bright-robotics": 0.062676,
    "bright-stackoverflow": 0.128872,
    "bright-sustainable-living": 0.048822,
    "bright-leetcode": 0.115234,
    "bright-pony": 0.043736,
    "bright-aops": 0.069935,
    "bright-theoremqa-questions": 0.123499,
    "bright-theoremqa-theorems": 0.059598,
    "mldr-r1": 0.325829,
    "mldr-r1-1024": 0.043664,
    "mldr": 0.326338,
    "mldr-1024": 0.043626,
    "dense-8192": 0.555637,
    "dense-1024": 0.112082,
    "qwen-8192": 1.276351,
    "qwen-1024": 0.173933,
    "chunk2k-mldr": 0.326005,
    "chunk2k-news": 0.026904,
    "chunk2k-robust04": 0.119096,
    "news-full": 0.170516,
    "robust04-full": 1.033488
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.196920394897461,
    "dl20": 1.2450578212738037,
    "trec-covid": 1.9882111549377441,
    "nfcorpus": 1.7196283340454102,
    "touche": 2.1871776580810547,
    "dbpedia": 1.2497501373291016,
    "scifact": 1.897780418395996,
    "signal": 0.5670456886291504,
    "news": 2.548483371734619,
    "robust04": 2.4583399295806885,
    "bright-biology": 1.062293529510498,
    "bright-earth-science": 1.5637598037719727,
    "bright-economics": 2.142155408859253,
    "bright-psychology": 1.7898375988006592,
    "bright-robotics": 1.8799431324005127,
    "bright-stackoverflow": 2.684952974319458,
    "bright-sustainable-living": 1.4614336490631104,
    "bright-leetcode": 2.1315762996673584,
    "bright-pony": 1.3121354579925537,
    "bright-aops": 1.7670073509216309,
    "bright-theoremqa-questions": 1.8298163414001465,
    "bright-theoremqa-theorems": 2.114025115966797,
    "mldr-r1": 9.349716424942017,
    "mldr-r1-1024": 1.2781345844268799,
    "mldr": 9.454957008361816,
    "mldr-1024": 1.5299501419067383,
    "dense-8192": 3.3012232780456543,
    "dense-1024": 1.1018543243408203,
    "qwen-8192": 8.982359647750854,
    "qwen-1024": 1.5489885807037354,
    "chunk2k-mldr": 1.924119234085083,
    "chunk2k-news": 1.4379196166992188,
    "chunk2k-robust04": 1.5281691551208496,
    "news-full": 7.722824335098267,
    "robust04-full": 6.993490695953369
   }
  },
  {
   "sy": "voyage",
   "label": "Voyage Rerank 2.5",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.8366685714285715,
   "total_cost": 17.563851,
   "set_mean": 0.4503683859838946,
   "fam_mean": 0.5381670541742597,
   "families": {
    "TREC DL": 0.72964924789364,
    "BEIR": 0.5402257776652246,
    "BRIGHT": 0.23504401587856164,
    "German": 0.5153074338376307,
    "chunks": 0.6212494315424459,
    "full documents": 0.5875264182280555
   },
   "rank_fam": 5,
   "rank_set": 5,
   "vs_best_fam": [
    -0.0022357591756722566,
    -0.005156817775078325,
    0.0006868052829196289
   ],
   "vs_best_set": [
    -0.009009684713231023,
    -0.013474064656513986,
    -0.004634650581854052
   ],
   "vs_first_fam": [
    0.11249904206090722,
    0.10224908519809246,
    0.12269002393712516
   ],
   "vs_first_set": [
    0.08686189064127402,
    0.07925142722885486,
    0.09449255324681667
   ],
   "set_vs_first": {
    "dl19": [
     0.23592005624122636,
     0.17738491673483558,
     0.2928775440486961
    ],
    "dl20": [
     0.23791076468087885,
     0.17188380184332452,
     0.3063082837651551
    ],
    "trec-covid": [
     0.27293145073752334,
     0.21782003160012142,
     0.3303623443917493
    ],
    "nfcorpus": [
     0.06733002931234827,
     0.05134680372924155,
     0.0831733078274689
    ],
    "touche": [
     -0.11037996740640355,
     -0.17572569638699337,
     -0.045762123777630836
    ],
    "dbpedia": [
     0.14875543072863195,
     0.12865008157993768,
     0.16884878704435657
    ],
    "scifact": [
     0.10630120505311713,
     0.07720036308977407,
     0.1360685939146501
    ],
    "signal": [
     -0.005538386764493308,
     -0.038394027538217135,
     0.029308529877785316
    ],
    "news": [
     0.11013252230779341,
     0.05630238111717473,
     0.1637114101022391
    ],
    "robust04": [
     0.2280170812854218,
     0.19976466716853425,
     0.25549482259605416
    ],
    "bright-biology": [
     0.12137819584321408,
     0.07100668478830813,
     0.17138448510669776
    ],
    "bright-earth-science": [
     0.1373933041155625,
     0.08629227079323909,
     0.19035424748155494
    ],
    "bright-economics": [
     0.08069913913333282,
     0.0347436463355848,
     0.12923730388162466
    ],
    "bright-psychology": [
     0.1587515641358863,
     0.09904876039425492,
     0.21948684499304436
    ],
    "bright-robotics": [
     0.14111105334582275,
     0.08578604431631179,
     0.1983154581330513
    ],
    "bright-stackoverflow": [
     0.07206158319585229,
     0.019441216912586795,
     0.12594386603017727
    ],
    "bright-sustainable-living": [
     0.10731795242300268,
     0.055125803540857,
     0.16001933331169138
    ],
    "bright-leetcode": [
     0.02977596264818047,
     -0.005598609406239907,
     0.06630971361552773
    ],
    "bright-pony": [
     0.15659340996385707,
     0.12850942927397047,
     0.186804944878661
    ],
    "bright-aops": [
     0.04296773099356185,
     0.019157272799917135,
     0.06979324272119365
    ],
    "bright-theoremqa-questions": [
     0.04450411955962419,
     0.019742353006221486,
     0.07272241075492895
    ],
    "bright-theoremqa-theorems": [
     0.08553458285908848,
     0.03695684610946226,
     0.14252382922781892
    ],
    "mldr-r1": [
     0.10625079195833231,
     0.060034863048891274,
     0.15494149442261773
    ],
    "mldr-r1-1024": [
     -0.12297988970047485,
     -0.19173611654816797,
     -0.052972168676186815
    ],
    "mldr": [
     0.05700253195498073,
     0.01708254137500098,
     0.10238140492857084
    ],
    "mldr-1024": [
     -0.14432937587033068,
     -0.21823445290818494,
     -0.07068082213390536
    ],
    "dense-8192": [
     0.10688783446825417,
     0.08386115098187297,
     0.13117903487637292
    ],
    "dense-1024": [
     0.049964596516669235,
     0.031039114371938376,
     0.07013106119426243
    ],
    "qwen-8192": [
     0.11363024553182188,
     0.0878822633908849,
     0.14055403264456107
    ],
    "qwen-1024": [
     -0.0960430025512925,
     -0.12854939317755676,
     -0.06406549389276334
    ],
    "chunk2k-mldr": [
     0.04699731952093755,
     0.0335573113136437,
     0.06017788412521552
    ],
    "chunk2k-news": [
     0.00019829988866060244,
     -0.03540381966375472,
     0.03935559549554957
    ],
    "chunk2k-robust04": [
     0.08026641867477613,
     0.06189828498595373,
     0.10050329481716802
    ],
    "news-full": [
     0.12520864045218133,
     0.07247782140088849,
     0.18120469014116664
    ],
    "robust04-full": [
     0.2476429772070448,
     0.22058071279225955,
     0.27519003462538877
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2369154104610526,
     0.19305851550342218,
     0.28099827395582894
    ],
    "BEIR": [
     0.10219367065674238,
     0.08810292332445026,
     0.11680956190576505
    ],
    "BRIGHT": [
     0.09817404985141545,
     0.08490285474683065,
     0.11183240838259549
    ],
    "German": [
     0.008797966538495038,
     -0.00788446755665477,
     0.025057818504828952
    ],
    "chunks": [
     0.04248734602812476,
     0.02846654499737779,
     0.057452875938887184
    ],
    "full documents": [
     0.18642580882961307,
     0.1561841717840689,
     0.21702118905132495
    ]
   },
   "refused_total": 0,
   "failed_total": 3,
   "not_done_share": 0.0004997501249375312,
   "fallback": {
    "set_mean": 0.4503683859838946,
    "fam_mean": 0.5381670541742597,
    "families": {
     "TREC DL": 0.72964924789364,
     "BEIR": 0.5402257776652246,
     "BRIGHT": 0.23504401587856164,
     "German": 0.5153074338376308,
     "chunks": 0.6212494315424459,
     "full documents": 0.5875264182280555
    },
    "sets": {
     "dl19": 0.7417510586811337,
     "dl20": 0.7175474371061463,
     "trec-covid": 0.867623151749331,
     "nfcorpus": 0.4047854558445527,
     "touche": 0.331811918946129,
     "dbpedia": 0.46674600926944376,
     "scifact": 0.7852106325039483,
     "signal": 0.32527823061829214,
     "news": 0.5053577129656803,
     "robust04": 0.6349931094244198,
     "bright-biology": 0.302396413387384,
     "bright-earth-science": 0.41816873345216937,
     "bright-economics": 0.24518281099526673,
     "bright-psychology": 0.2929055507785043,
     "bright-robotics": 0.2502409946008657,
     "bright-stackoverflow": 0.2339092945172103,
     "bright-sustainable-living": 0.2686331684686718,
     "bright-leetcode": 0.2768499128107802,
     "bright-pony": 0.1999835947218546,
     "bright-aops": 0.10750078989831757,
     "bright-theoremqa-questions": 0.11785256527977583,
     "bright-theoremqa-theorems": 0.10690436163193945,
     "mldr-r1": 0.670151874203656,
     "mldr-r1-1024": 0.4409211925448488,
     "mldr": 0.7115464876785729,
     "mldr-1024": 0.5102145798532615,
     "dense-8192": 0.36423134016304076,
     "dense-1024": 0.3073081022114558,
     "qwen-8192": 0.6638795710646622,
     "qwen-1024": 0.454206322981548,
     "chunk2k-mldr": 0.4482889128299229,
     "chunk2k-news": 0.6582820377501231,
     "chunk2k-robust04": 0.7571773440472919,
     "news-full": 0.5204338311100682,
     "robust04-full": 0.6546190053460428
    }
   },
   "sets": {
    "dl19": 0.7417510586811337,
    "dl20": 0.7175474371061463,
    "trec-covid": 0.867623151749331,
    "nfcorpus": 0.4047854558445527,
    "touche": 0.331811918946129,
    "dbpedia": 0.46674600926944376,
    "scifact": 0.7852106325039483,
    "signal": 0.32527823061829214,
    "news": 0.5053577129656803,
    "robust04": 0.6349931094244198,
    "bright-biology": 0.302396413387384,
    "bright-earth-science": 0.41816873345216937,
    "bright-economics": 0.24518281099526673,
    "bright-psychology": 0.2929055507785043,
    "bright-robotics": 0.2502409946008657,
    "bright-stackoverflow": 0.2339092945172103,
    "bright-sustainable-living": 0.2686331684686718,
    "bright-leetcode": 0.2768499128107802,
    "bright-pony": 0.1999835947218546,
    "bright-aops": 0.10750078989831757,
    "bright-theoremqa-questions": 0.11785256527977583,
    "bright-theoremqa-theorems": 0.10690436163193945,
    "mldr-r1": 0.670151874203656,
    "mldr-r1-1024": 0.4409211925448488,
    "mldr": 0.7115464876785729,
    "mldr-1024": 0.5102145798532615,
    "dense-8192": 0.36423134016304076,
    "dense-1024": 0.3073081022114558,
    "qwen-8192": 0.6638795710646622,
    "qwen-1024": 0.45420632298154784,
    "chunk2k-mldr": 0.4482889128299229,
    "chunk2k-news": 0.6582820377501231,
    "chunk2k-robust04": 0.7571773440472919,
    "news-full": 0.5204338311100682,
    "robust04-full": 0.6546190053460428
   },
   "set_cost_per_1k": {
    "dl19": 0.4506,
    "dl20": 0.4652,
    "trec-covid": 1.7171,
    "nfcorpus": 1.2904,
    "touche": 2.1029,
    "dbpedia": 0.4693,
    "scifact": 1.8515,
    "signal": 0.1619,
    "news": 2.6064,
    "robust04": 2.6158,
    "bright-biology": 1.1742,
    "bright-earth-science": 1.5371,
    "bright-economics": 2.6908,
    "bright-psychology": 2.0979,
    "bright-robotics": 3.6423,
    "bright-stackoverflow": 4.0762,
    "bright-sustainable-living": 1.7403,
    "bright-leetcode": 3.5507,
    "bright-pony": 1.2818,
    "bright-aops": 1.8407,
    "bright-theoremqa-questions": 1.8813,
    "bright-theoremqa-theorems": 2.2186,
    "mldr-r1": 9.4116,
    "mldr-r1-1024": 1.2677,
    "mldr": 9.4016,
    "mldr-1024": 1.2658,
    "dense-8192": 3.972,
    "dense-1024": 0.8203,
    "qwen-8192": 8.9439,
    "qwen-1024": 1.2394,
    "chunk2k-mldr": 2.2971,
    "chunk2k-news": 1.1773,
    "chunk2k-robust04": 1.1987,
    "news-full": 7.4543,
    "robust04-full": 9.3707
   },
   "set_total_cost": {
    "dl19": 0.019374,
    "dl20": 0.025123,
    "trec-covid": 0.085856,
    "nfcorpus": 0.397455,
    "touche": 0.103043,
    "dbpedia": 0.187736,
    "scifact": 0.555444,
    "signal": 0.015702,
    "news": 0.148566,
    "robust04": 0.651346,
    "bright-biology": 0.120941,
    "bright-earth-science": 0.178299,
    "bright-economics": 0.277157,
    "bright-psychology": 0.211888,
    "bright-robotics": 0.367873,
    "bright-stackoverflow": 0.476912,
    "bright-sustainable-living": 0.187952,
    "bright-leetcode": 0.5042,
    "bright-pony": 0.14356,
    "bright-aops": 0.204322,
    "bright-theoremqa-questions": 0.364975,
    "bright-theoremqa-theorems": 0.168613,
    "mldr-r1": 0.941157,
    "mldr-r1-1024": 0.126769,
    "mldr": 0.940157,
    "mldr-1024": 0.126577,
    "dense-8192": 1.58881,
    "dense-1024": 0.328122,
    "qwen-8192": 3.577544,
    "qwen-1024": 0.495773,
    "chunk2k-mldr": 0.918822,
    "chunk2k-news": 0.067108,
    "chunk2k-robust04": 0.298483,
    "news-full": 0.424896,
    "robust04-full": 2.333296
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 2,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 1
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.4209778308868408,
    "dl20": 0.4450080394744873,
    "trec-covid": 1.48160719871521,
    "nfcorpus": 1.1677076816558838,
    "touche": 1.2152915000915527,
    "dbpedia": 0.5301427841186523,
    "scifact": 0.662595272064209,
    "signal": 0.4121248722076416,
    "news": 0.7250187397003174,
    "robust04": 0.6946477890014648,
    "bright-biology": 0.7350621223449707,
    "bright-earth-science": 0.7750451564788818,
    "bright-economics": 1.1007437705993652,
    "bright-psychology": 1.0068180561065674,
    "bright-robotics": 1.0679445266723633,
    "bright-stackoverflow": 0.7257027626037598,
    "bright-sustainable-living": 0.5377225875854492,
    "bright-leetcode": 0.6131107807159424,
    "bright-pony": 0.6218252182006836,
    "bright-aops": 0.657484769821167,
    "bright-theoremqa-questions": 0.6736712455749512,
    "bright-theoremqa-theorems": 0.7042293548583984,
    "mldr-r1": 1.9210946559906006,
    "mldr-r1-1024": 0.9457809925079346,
    "mldr": 2.223958969116211,
    "mldr-1024": 1.0315582752227783,
    "dense-8192": 1.3643062114715576,
    "dense-1024": 0.794987678527832,
    "qwen-8192": 1.517725944519043,
    "qwen-1024": 0.6420683860778809,
    "chunk2k-mldr": 0.48920631408691406,
    "chunk2k-news": 0.4378542900085449,
    "chunk2k-robust04": 0.4412856101989746,
    "news-full": 1.8194286823272705,
    "robust04-full": 1.5381391048431396
   }
  },
  {
   "sy": "nemotron",
   "label": "Nemotron 3.5 Rerank 8B",
   "type": "reranker",
   "how": "free tier",
   "priced": true,
   "cost_per_1k": 2.801314285714286,
   "total_cost": 17.037749,
   "set_mean": 0.44463614478434355,
   "fam_mean": 0.5360619607771548,
   "families": {
    "TREC DL": 0.7177740673996333,
    "BEIR": 0.5524881551997177,
    "BRIGHT": 0.20465649080919568,
    "German": 0.5235195606006179,
    "chunks": 0.626910335232195,
    "full documents": 0.5910231554215697
   },
   "rank_fam": 6,
   "rank_set": 11,
   "vs_best_fam": [
    -0.004340852572777117,
    -0.008256049112925783,
    -0.0003621786203420348
   ],
   "vs_best_set": [
    -0.0147419259127821,
    -0.01910728302193488,
    -0.010489943744256087
   ],
   "vs_first_fam": [
    0.11039394866380235,
    0.1004147476991536,
    0.12042644147236178
   ],
   "vs_first_set": [
    0.08112964944172293,
    0.07352731373611393,
    0.08879852277390402
   ],
   "set_vs_first": {
    "dl19": [
     0.2237567405780564,
     0.1711063841442214,
     0.27963457688611965
    ],
    "dl20": [
     0.22632371935603562,
     0.16318755276941532,
     0.2910596320842659
    ],
    "trec-covid": [
     0.2625453809414109,
     0.20992191656598358,
     0.3159325809987935
    ],
    "nfcorpus": [
     0.07384337787629058,
     0.058394786361988416,
     0.09020189153562697
    ],
    "touche": [
     -0.0992061802881466,
     -0.16249033545931013,
     -0.0347957739357837
    ],
    "dbpedia": [
     0.1723233516278611,
     0.15314341639467927,
     0.1912301252702609
    ],
    "scifact": [
     0.14145914748022015,
     0.10967910746614418,
     0.17383036154619746
    ],
    "signal": [
     0.010842457028541697,
     -0.02281605811985893,
     0.04631326664177826
    ],
    "news": [
     0.13278939653358696,
     0.07674020544994153,
     0.19143084457355763
    ],
    "robust04": [
     0.22105145433011913,
     0.19293858690167215,
     0.24880070789640402
    ],
    "bright-biology": [
     0.036901274282377466,
     -0.015144843301730382,
     0.08802022898795955
    ],
    "bright-earth-science": [
     0.09996935783266436,
     0.04547644139808377,
     0.15790467203455502
    ],
    "bright-economics": [
     0.04401272718035962,
     -0.0022580510669947818,
     0.09296675417629216
    ],
    "bright-psychology": [
     0.12686122173340264,
     0.06832752936428496,
     0.1853212171469498
    ],
    "bright-robotics": [
     0.1297986388720836,
     0.07583886606553597,
     0.18610609037244397
    ],
    "bright-stackoverflow": [
     0.037946434080996266,
     -0.011745765436252581,
     0.08962215279859023
    ],
    "bright-sustainable-living": [
     0.05080181775356088,
     0.002613378093752866,
     0.09784959233509025
    ],
    "bright-leetcode": [
     0.03887559112405456,
     -0.0019463341162653247,
     0.08206707197041543
    ],
    "bright-pony": [
     0.06385110006478506,
     0.041497989052365646,
     0.08761483683615458
    ],
    "bright-aops": [
     0.060031112548254495,
     0.033811227430699455,
     0.08971373948705241
    ],
    "bright-theoremqa-questions": [
     0.04366491543380721,
     0.01645610588831435,
     0.07424395414234403
    ],
    "bright-theoremqa-theorems": [
     0.08072410647824763,
     0.03240497443918049,
     0.138207603928846
    ],
    "mldr-r1": [
     0.08594231087350857,
     0.038863773541852886,
     0.13919118722505552
    ],
    "mldr-r1-1024": [
     -0.0688585800016997,
     -0.13667010249633094,
     -0.0015298695840961773
    ],
    "mldr": [
     0.031407113723754265,
     -0.011907292639189215,
     0.07684535123214264
    ],
    "mldr-1024": [
     -0.10123285845587204,
     -0.16509497887273294,
     -0.039499735565136196
    ],
    "dense-8192": [
     0.09984246968583482,
     0.07770462469434264,
     0.12306726622473418
    ],
    "dense-1024": [
     0.0638144873319414,
     0.04450666453170457,
     0.08418128265161928
    ],
    "qwen-8192": [
     0.08785414622755183,
     0.06375530567283993,
     0.11361823157529405
    ],
    "qwen-1024": [
     -0.06268834297316189,
     -0.09194689570954961,
     -0.033540673015380995
    ],
    "chunk2k-mldr": [
     0.056483692655432904,
     0.04315618801202181,
     0.06976712779074123
    ],
    "chunk2k-news": [
     0.015304568247594186,
     -0.016299325941506737,
     0.05144509472725434
    ],
    "chunk2k-robust04": [
     0.07265648825059423,
     0.055166992123867775,
     0.09094217747524347
    ],
    "news-full": [
     0.13632680055854646,
     0.08386535487148367,
     0.18994651345217928
    ],
    "robust04-full": [
     0.24351829148770804,
     0.21800524195121673,
     0.2699684508542051
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.225040229967046,
     0.18320920942813618,
     0.26679968702980217
    ],
    "BEIR": [
     0.11445604819123549,
     0.10039957715624925,
     0.1293597146076465
    ],
    "BRIGHT": [
     0.06778652478204948,
     0.05484761642914089,
     0.08127704088856251
    ],
    "German": [
     0.017010093301482156,
     0.001324429193918189,
     0.03288991051963757
    ],
    "chunks": [
     0.04814824971787377,
     0.03513706289861379,
     0.06227238870051909
    ],
    "full documents": [
     0.18992254602312725,
     0.16082042909296468,
     0.2199250446871719
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7295877430179637,
    "dl20": 0.7059603917813031,
    "trec-covid": 0.8572370819532186,
    "nfcorpus": 0.41129880440849503,
    "touche": 0.34298570606438594,
    "dbpedia": 0.4903139301686729,
    "scifact": 0.8203685749310513,
    "signal": 0.34165907441132715,
    "news": 0.5280145871914739,
    "robust04": 0.6280274824691171,
    "bright-biology": 0.21791949182654738,
    "bright-earth-science": 0.38074478716927124,
    "bright-economics": 0.20849639904229353,
    "bright-psychology": 0.2610152083760206,
    "bright-robotics": 0.23892858012712653,
    "bright-stackoverflow": 0.19979414540235427,
    "bright-sustainable-living": 0.21211703379923,
    "bright-leetcode": 0.2859495412866543,
    "bright-pony": 0.10724128482278258,
    "bright-aops": 0.12456417145301021,
    "bright-theoremqa-questions": 0.11701336115395886,
    "bright-theoremqa-theorems": 0.1020938852510986,
    "mldr-r1": 0.6498433931188322,
    "mldr-r1-1024": 0.49504250224362395,
    "mldr": 0.6859510694473464,
    "mldr-1024": 0.5533110972677201,
    "dense-8192": 0.3571859753806214,
    "dense-1024": 0.321157993026728,
    "qwen-8192": 0.6381034717603922,
    "qwen-1024": 0.48756098255967845,
    "chunk2k-mldr": 0.45777528596441824,
    "chunk2k-news": 0.6733883061090566,
    "chunk2k-robust04": 0.74956741362311,
    "news-full": 0.5315519912164334,
    "robust04-full": 0.650494319626706
   },
   "set_cost_per_1k": {
    "dl19": 0.4969,
    "dl20": 0.5155,
    "trec-covid": 1.7175,
    "nfcorpus": 1.292,
    "touche": 2.1798,
    "dbpedia": 0.514,
    "scifact": 1.7911,
    "signal": 0.2107,
    "news": 2.7001,
    "robust04": 2.6967,
    "bright-biology": 1.2137,
    "bright-earth-science": 1.592,
    "bright-economics": 2.8202,
    "bright-psychology": 2.1614,
    "bright-robotics": 4.5957,
    "bright-stackoverflow": 4.3171,
    "bright-sustainable-living": 1.8161,
    "bright-leetcode": 3.5728,
    "bright-pony": 1.3567,
    "bright-aops": 1.7961,
    "bright-theoremqa-questions": 1.9189,
    "bright-theoremqa-theorems": 2.2348,
    "mldr-r1": 8.3922,
    "mldr-r1-1024": 1.1408,
    "mldr": 8.4277,
    "mldr-1024": 1.1428,
    "dense-8192": 3.5903,
    "dense-1024": 0.7439,
    "qwen-8192": 8.2209,
    "qwen-1024": 1.1414,
    "chunk2k-mldr": 2.1162,
    "chunk2k-news": 1.208,
    "chunk2k-robust04": 1.2205,
    "news-full": 7.6266,
    "robust04-full": 9.5649
   },
   "set_total_cost": {
    "dl19": 0.021369,
    "dl20": 0.027837,
    "trec-covid": 0.085875,
    "nfcorpus": 0.397921,
    "touche": 0.106811,
    "dbpedia": 0.205588,
    "scifact": 0.537323,
    "signal": 0.020439,
    "news": 0.153908,
    "robust04": 0.671478,
    "bright-biology": 0.125006,
    "bright-earth-science": 0.18467,
    "bright-economics": 0.290482,
    "bright-psychology": 0.218299,
    "bright-robotics": 0.464169,
    "bright-stackoverflow": 0.505103,
    "bright-sustainable-living": 0.196144,
    "bright-leetcode": 0.507339,
    "bright-pony": 0.151956,
    "bright-aops": 0.199364,
    "bright-theoremqa-questions": 0.372275,
    "bright-theoremqa-theorems": 0.169848,
    "mldr-r1": 0.839217,
    "mldr-r1-1024": 0.114082,
    "mldr": 0.84277,
    "mldr-1024": 0.11428,
    "dense-8192": 1.436109,
    "dense-1024": 0.297562,
    "qwen-8192": 3.288368,
    "qwen-1024": 0.456555,
    "chunk2k-mldr": 0.846484,
    "chunk2k-news": 0.068857,
    "chunk2k-robust04": 0.303895,
    "news-full": 0.434715,
    "robust04-full": 2.381651
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.9541504383087158,
    "dl20": 11.048379898071289,
    "trec-covid": 16.344709396362305,
    "nfcorpus": 11.099967002868652,
    "touche": 14.215777397155762,
    "dbpedia": 11.905037879943848,
    "scifact": 11.806252717971802,
    "signal": 6.25717306137085,
    "news": 10.551698207855225,
    "robust04": 12.364195823669434,
    "bright-biology": 9.3857262134552,
    "bright-earth-science": 10.198678016662598,
    "bright-economics": 13.361847400665283,
    "bright-psychology": 6.285728454589844,
    "bright-robotics": 2.651512384414673,
    "bright-stackoverflow": 3.433393955230713,
    "bright-sustainable-living": 1.8240396976470947,
    "bright-leetcode": 2.9449305534362793,
    "bright-pony": 1.5275373458862305,
    "bright-aops": 1.9630098342895508,
    "bright-theoremqa-questions": 2.2397329807281494,
    "bright-theoremqa-theorems": 2.3977205753326416,
    "mldr-r1": 16.747618675231934,
    "mldr-r1-1024": 1.2227749824523926,
    "mldr": 16.512352466583252,
    "mldr-1024": 1.2579760551452637,
    "dense-8192": 6.786681175231934,
    "dense-1024": 1.141402244567871,
    "qwen-8192": 17.114017248153687,
    "qwen-1024": 1.2796635627746582,
    "chunk2k-mldr": 1.9205107688903809,
    "chunk2k-news": 1.3064019680023193,
    "chunk2k-robust04": 1.5100734233856201,
    "news-full": 6.129389047622681,
    "robust04-full": 6.666976690292358
   }
  },
  {
   "sy": "msd1-a",
   "label": "Microsoft Decision 1 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.4502857142857146,
   "total_cost": 14.736262,
   "set_mean": 0.444353205387022,
   "fam_mean": 0.535198391282475,
   "families": {
    "TREC DL": 0.7660649198093066,
    "BEIR": 0.5218054167973321,
    "BRIGHT": 0.24643686454261873,
    "German": 0.48670045116238425,
    "chunks": 0.6145776399715852,
    "full documents": 0.5756050554116233
   },
   "rank_fam": 7,
   "rank_set": 12,
   "vs_best_fam": [
    -0.005204422067456947,
    -0.011200055979887184,
    0.0011609115698093776
   ],
   "vs_best_set": [
    -0.015024865310103594,
    -0.019362179912669333,
    -0.010598580027321265
   ],
   "vs_first_fam": [
    0.10953037916912253,
    0.09913088596598521,
    0.1199325615864641
   ],
   "vs_first_set": [
    0.08084671004440144,
    0.0728836616258355,
    0.08859687272137595
   ],
   "set_vs_first": {
    "dl19": [
     0.26562764128652105,
     0.20515182991468373,
     0.3270650076409746
    ],
    "dl20": [
     0.28103452346691743,
     0.21631190381500143,
     0.34663193608677534
    ],
    "trec-covid": [
     0.2199463286399198,
     0.1662683978420164,
     0.2761415688427472
    ],
    "nfcorpus": [
     0.05417104388905558,
     0.037436253713934886,
     0.07108716108452717
    ],
    "touche": [
     -0.13904002880707966,
     -0.2009166069194766,
     -0.07440899869360262
    ],
    "dbpedia": [
     0.13469985890203484,
     0.11379815835638013,
     0.15597969249068666
    ],
    "scifact": [
     0.10495426228392246,
     0.07433972115566856,
     0.13582141194372266
    ],
    "signal": [
     -0.04119263349714403,
     -0.0777141164390745,
     -0.003297708979239089
    ],
    "news": [
     0.10269028521512163,
     0.041887094465201447,
     0.16353417864644088
    ],
    "robust04": [
     0.23395736168496822,
     0.20617658165295843,
     0.2620007725201664
    ],
    "bright-biology": [
     0.1436553960043475,
     0.08974033129132267,
     0.19777242832063185
    ],
    "bright-earth-science": [
     0.12804368468506638,
     0.0699767761565811,
     0.18884555949121412
    ],
    "bright-economics": [
     0.08876250471539421,
     0.03818266997551362,
     0.14288581396660804
    ],
    "bright-psychology": [
     0.17297762732411592,
     0.11505305130285955,
     0.23383148047615088
    ],
    "bright-robotics": [
     0.14965942594713505,
     0.09436100238743693,
     0.20675901135722835
    ],
    "bright-stackoverflow": [
     0.07699046235656246,
     0.02527339491253766,
     0.130903175855702
    ],
    "bright-sustainable-living": [
     0.13632176497730025,
     0.0852652893334864,
     0.18807753000495142
    ],
    "bright-leetcode": [
     0.0933506035869803,
     0.049041260604975434,
     0.14136608159036906
    ],
    "bright-pony": [
     0.13592966485904134,
     0.10920672918571114,
     0.16322899725614765
    ],
    "bright-aops": [
     0.05486945466698184,
     0.03211954863938038,
     0.0809351562299651
    ],
    "bright-theoremqa-questions": [
     0.04652160878737695,
     0.019483203717831715,
     0.07755678179757024
    ],
    "bright-theoremqa-theorems": [
     0.08772058427536854,
     0.036928599952404335,
     0.14754880764560532
    ],
    "mldr-r1": [
     0.06501454870306089,
     0.02050079060610488,
     0.11199989233207264
    ],
    "mldr-r1-1024": [
     -0.12196674792437684,
     -0.18901321377730673,
     -0.056883235419435296
    ],
    "mldr": [
     0.017890648263178988,
     -0.030157180722837795,
     0.06773346754034093
    ],
    "mldr-1024": [
     -0.19392743737249124,
     -0.26586156222648116,
     -0.12173919641802056
    ],
    "dense-8192": [
     0.09695943075768249,
     0.07511877853771093,
     0.11972659408243752
    ],
    "dense-1024": [
     0.02897291135834107,
     0.009915728304165983,
     0.049161076577665164
    ],
    "qwen-8192": [
     0.08241507282306659,
     0.056336442593799885,
     0.11011655833195133
    ],
    "qwen-1024": [
     -0.13383055570247354,
     -0.1678730428269108,
     -0.10082710005316203
    ],
    "chunk2k-mldr": [
     0.02740886261237513,
     0.01332320466644038,
     0.041667055765801486
    ],
    "chunk2k-news": [
     -0.011262181353198453,
     -0.04575000917981731,
     0.02401230494965978
    ],
    "chunk2k-robust04": [
     0.09129998211261547,
     0.07019354484510398,
     0.1134285817872307
    ],
    "news-full": [
     0.0926894807684705,
     0.03642078940034471,
     0.14785159890906513
    ],
    "robust04-full": [
     0.2563194112578913,
     0.22864858430852958,
     0.2841618282429724
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2733310823767192,
     0.22874648383300028,
     0.31702591294888505
    ],
    "BEIR": [
     0.08377330978884986,
     0.0692330494699621,
     0.09888888517868785
    ],
    "BRIGHT": [
     0.10956689851547256,
     0.09547844598649821,
     0.12389899895231758
    ],
    "German": [
     -0.01980901613675145,
     -0.03602055693663104,
     -0.0037423245840877417
    ],
    "chunks": [
     0.035815554457264046,
     0.02188446989169318,
     0.05028462273664913
    ],
    "full documents": [
     0.1745044460131809,
     0.14258698114014784,
     0.2060735705620867
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7714586437264284,
    "dl20": 0.7606711958921849,
    "trec-covid": 0.8146380296517275,
    "nfcorpus": 0.39162647042126003,
    "touche": 0.3031518575454529,
    "dbpedia": 0.45269043744284665,
    "scifact": 0.7838636897347536,
    "signal": 0.2896239838856414,
    "news": 0.49791547587300855,
    "robust04": 0.6409333898239662,
    "bright-biology": 0.3246736135485174,
    "bright-earth-science": 0.40881911402167326,
    "bright-economics": 0.2532461765773281,
    "bright-psychology": 0.3071316139667339,
    "bright-robotics": 0.258789367202178,
    "bright-stackoverflow": 0.23883817367792046,
    "bright-sustainable-living": 0.29763698102296937,
    "bright-leetcode": 0.34042455374958003,
    "bright-pony": 0.17931984961703887,
    "bright-aops": 0.11940251357173756,
    "bright-theoremqa-questions": 0.11987005450752859,
    "bright-theoremqa-theorems": 0.10909036304821951,
    "mldr-r1": 0.6289156309483845,
    "mldr-r1-1024": 0.4419343343209468,
    "mldr": 0.6724346039867711,
    "mldr-1024": 0.4606165183511009,
    "dense-8192": 0.3543029364524691,
    "dense-1024": 0.28631641705312766,
    "qwen-8192": 0.6326643983559069,
    "qwen-1024": 0.4164187698303668,
    "chunk2k-mldr": 0.42870045592136047,
    "chunk2k-news": 0.646821556508264,
    "chunk2k-robust04": 0.7682109074851312,
    "news-full": 0.4879146714263574,
    "robust04-full": 0.6632954393968893
   },
   "set_cost_per_1k": {
    "dl19": 0.573,
    "dl20": 0.5855,
    "trec-covid": 1.6271,
    "nfcorpus": 1.221,
    "touche": 1.9619,
    "dbpedia": 0.5869,
    "scifact": 1.7431,
    "signal": 0.3274,
    "news": 2.3769,
    "robust04": 2.3823,
    "bright-biology": 1.1861,
    "bright-earth-science": 1.5497,
    "bright-economics": 2.5159,
    "bright-psychology": 1.9781,
    "bright-robotics": 3.9058,
    "bright-stackoverflow": 3.872,
    "bright-sustainable-living": 1.6802,
    "bright-leetcode": 3.2783,
    "bright-pony": 1.3376,
    "bright-aops": 1.7485,
    "bright-theoremqa-questions": 1.7961,
    "bright-theoremqa-theorems": 2.1738,
    "mldr-r1": 6.8887,
    "mldr-r1-1024": 0.9632,
    "mldr": 6.8986,
    "mldr-1024": 0.9615,
    "dense-8192": 2.9673,
    "dense-1024": 0.6386,
    "qwen-8192": 6.7504,
    "qwen-1024": 0.9632,
    "chunk2k-mldr": 1.7616,
    "chunk2k-news": 1.0255,
    "chunk2k-robust04": 1.0428,
    "news-full": 6.4309,
    "robust04-full": 8.0605
   },
   "set_total_cost": {
    "dl19": 0.02464,
    "dl20": 0.031617,
    "trec-covid": 0.081356,
    "nfcorpus": 0.376078,
    "touche": 0.096132,
    "dbpedia": 0.234766,
    "scifact": 0.522935,
    "signal": 0.031758,
    "news": 0.135485,
    "robust04": 0.59319,
    "bright-biology": 0.12217,
    "bright-earth-science": 0.179767,
    "bright-economics": 0.259136,
    "bright-psychology": 0.199784,
    "bright-robotics": 0.394487,
    "bright-stackoverflow": 0.453022,
    "bright-sustainable-living": 0.181467,
    "bright-leetcode": 0.465513,
    "bright-pony": 0.149809,
    "bright-aops": 0.194088,
    "bright-theoremqa-questions": 0.348446,
    "bright-theoremqa-theorems": 0.165208,
    "mldr-r1": 0.688875,
    "mldr-r1-1024": 0.096319,
    "mldr": 0.689855,
    "mldr-1024": 0.096154,
    "dense-8192": 1.18694,
    "dense-1024": 0.255446,
    "qwen-8192": 2.700167,
    "qwen-1024": 0.385278,
    "chunk2k-mldr": 0.704657,
    "chunk2k-news": 0.058453,
    "chunk2k-robust04": 0.259647,
    "news-full": 0.366562,
    "robust04-full": 2.007055
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.9831697940826416,
    "dl20": 0.9166016578674316,
    "trec-covid": 0.9396800994873047,
    "nfcorpus": 0.8897809982299805,
    "touche": 0.8157393932342529,
    "dbpedia": 0.757194995880127,
    "scifact": 0.6659791469573975,
    "signal": 0.6407251358032227,
    "news": 0.666618824005127,
    "robust04": 0.6342153549194336,
    "bright-biology": 0.573289155960083,
    "bright-earth-science": 0.6394596099853516,
    "bright-economics": 0.6048932075500488,
    "bright-psychology": 0.591073751449585,
    "bright-robotics": 0.5765089988708496,
    "bright-stackoverflow": 0.5960695743560791,
    "bright-sustainable-living": 0.5694711208343506,
    "bright-leetcode": 0.5606355667114258,
    "bright-pony": 0.5626990795135498,
    "bright-aops": 0.550731897354126,
    "bright-theoremqa-questions": 0.5689387321472168,
    "bright-theoremqa-theorems": 0.571533203125,
    "mldr-r1": 0.6373481750488281,
    "mldr-r1-1024": 0.49314355850219727,
    "mldr": 0.5910882949829102,
    "mldr-1024": 0.4839670658111572,
    "dense-8192": 0.5638251304626465,
    "dense-1024": 0.4795360565185547,
    "qwen-8192": 0.5935800075531006,
    "qwen-1024": 0.48035168647766113,
    "chunk2k-mldr": 0.49283313751220703,
    "chunk2k-news": 0.4781765937805176,
    "chunk2k-robust04": 0.4750080108642578,
    "news-full": 0.5818161964416504,
    "robust04-full": 0.7593207359313965
   }
  },
  {
   "sy": "d1ultra-a",
   "label": "Liquid d1-ultra (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.493922857142857,
   "total_cost": 14.907642000000001,
   "set_mean": 0.4492906429873855,
   "fam_mean": 0.5340775210329727,
   "families": {
    "TREC DL": 0.7163473721433564,
    "BEIR": 0.5288419010371637,
    "BRIGHT": 0.24649517382270192,
    "German": 0.5096192798172974,
    "chunks": 0.620523428809037,
    "full documents": 0.5826379705682796
   },
   "rank_fam": 9,
   "rank_set": 7,
   "vs_best_fam": [
    -0.0063252923169593205,
    -0.011244203065946186,
    -0.0012807295377414091
   ],
   "vs_best_set": [
    -0.01008742770974008,
    -0.01399327405139174,
    -0.006240969979682834
   ],
   "vs_first_fam": [
    0.10840950891962015,
    0.09746509621279126,
    0.11920631593748843
   ],
   "vs_first_set": [
    0.08578414764476495,
    0.0779147268612407,
    0.09345616670916898
   ],
   "set_vs_first": {
    "dl19": [
     0.2302339267299135,
     0.1667139539646998,
     0.29325222228580344
    ],
    "dl20": [
     0.21699314269162467,
     0.14804378980291288,
     0.2879165092388849
    ],
    "trec-covid": [
     0.23603505186323515,
     0.18307050260538404,
     0.29038784303973675
    ],
    "nfcorpus": [
     0.06505587950435049,
     0.04858625381135867,
     0.08212532303699616
    ],
    "touche": [
     -0.1493292812948092,
     -0.20933459281316213,
     -0.08940616515083483
    ],
    "dbpedia": [
     0.13898888174283053,
     0.11757442595964929,
     0.1611520575131159
    ],
    "scifact": [
     0.10941003926184079,
     0.07788601227202374,
     0.140618649557412
    ],
    "signal": [
     -0.02819737324637539,
     -0.06633188257441758,
     0.011491376224521954
    ],
    "news": [
     0.10214713431841627,
     0.041242575943967796,
     0.16339730619224918
    ],
    "robust04": [
     0.2523680200799627,
     0.22368095386592873,
     0.28060329882200263
    ],
    "bright-biology": [
     0.14157727604740888,
     0.08720267583312558,
     0.19573041896459215
    ],
    "bright-earth-science": [
     0.1224120637399328,
     0.06775596203008799,
     0.18024704841722716
    ],
    "bright-economics": [
     0.12159527056625064,
     0.06826758995420931,
     0.17867768547973656
    ],
    "bright-psychology": [
     0.1906153601903659,
     0.12637900697419402,
     0.2568226883582956
    ],
    "bright-robotics": [
     0.15623365782746496,
     0.1002112748222152,
     0.21628815809798702
    ],
    "bright-stackoverflow": [
     0.08241620934159227,
     0.03043835194088526,
     0.13632509972389362
    ],
    "bright-sustainable-living": [
     0.13050723413563703,
     0.08158493670779715,
     0.18004376099711428
    ],
    "bright-leetcode": [
     0.03612257349286577,
     -0.009867444883893961,
     0.08592513290467035
    ],
    "bright-pony": [
     0.1529998030782923,
     0.12747294538166604,
     0.18060945153094585
    ],
    "bright-aops": [
     0.047497248634036315,
     0.023706397894762324,
     0.07518123625714652
    ],
    "bright-theoremqa-questions": [
     0.04220552987868252,
     0.01722672483903541,
     0.07092716629238519
    ],
    "bright-theoremqa-theorems": [
     0.0913202666141393,
     0.03710100392487299,
     0.1537793175535949
    ],
    "mldr-r1": [
     0.06453871849884718,
     0.01810109733865417,
     0.11272904108382298
    ],
    "mldr-r1-1024": [
     -0.0973284463857364,
     -0.15819551326268366,
     -0.03676730024232017
    ],
    "mldr": [
     0.04294600875463184,
     -0.002053991245368425,
     0.09130929753571448
    ],
    "mldr-1024": [
     -0.14054350054361464,
     -0.21358627612798103,
     -0.06810971370079189
    ],
    "dense-8192": [
     0.09938245850759464,
     0.07757741938360979,
     0.12250242344462464
    ],
    "dense-1024": [
     0.049724524501529144,
     0.031018885940551022,
     0.06992159533507125
    ],
    "qwen-8192": [
     0.09920351408849393,
     0.07367864584834083,
     0.12707066286135027
    ],
    "qwen-1024": [
     -0.09304477727645233,
     -0.1253882344185313,
     -0.061437151917158594
    ],
    "chunk2k-mldr": [
     0.04360121164158276,
     0.029469888425473656,
     0.05690695422913605
    ],
    "chunk2k-news": [
     -0.011696707262837891,
     -0.0539187028991015,
     0.03267081387784343
    ],
    "chunk2k-robust04": [
     0.09337952550540263,
     0.07174483846675306,
     0.11656104542919021
    ],
    "news-full": [
     0.08927765040207153,
     0.03203533269594094,
     0.1464426389874563
    ],
    "robust04-full": [
     0.2737970719376029,
     0.24515677188067886,
     0.3028579660295011
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.22361353471076909,
     0.17728504394762096,
     0.27065074589383326
    ],
    "BEIR": [
     0.09080979402868142,
     0.07606586435059405,
     0.10590287555363889
    ],
    "BRIGHT": [
     0.10962520779555572,
     0.09553941321103886,
     0.12430076812050342
    ],
    "German": [
     0.00310981251816167,
     -0.012791303871010101,
     0.019196061495145876
    ],
    "chunks": [
     0.041761343294715834,
     0.025500223038326997,
     0.0592000484530667
    ],
    "full documents": [
     0.1815373611698372,
     0.14879872504123803,
     0.21359280073196973
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7360649291698208,
    "dl20": 0.6966298151168921,
    "trec-covid": 0.8307267528750428,
    "nfcorpus": 0.40251130603655494,
    "touche": 0.2928626050577233,
    "dbpedia": 0.45697946028364234,
    "scifact": 0.788319466712672,
    "signal": 0.30261924413641006,
    "news": 0.4973723249763032,
    "robust04": 0.6593440482189606,
    "bright-biology": 0.3225954935915788,
    "bright-earth-science": 0.40318749307653967,
    "bright-economics": 0.28607894242818455,
    "bright-psychology": 0.32476934683298386,
    "bright-robotics": 0.2653635990825079,
    "bright-stackoverflow": 0.24426392066295027,
    "bright-sustainable-living": 0.29182245018130615,
    "bright-leetcode": 0.2831965236554655,
    "bright-pony": 0.19638998783628983,
    "bright-aops": 0.11203030753879203,
    "bright-theoremqa-questions": 0.11555397559883417,
    "bright-theoremqa-theorems": 0.11269004538699028,
    "mldr-r1": 0.6284398007441708,
    "mldr-r1-1024": 0.46657263585958725,
    "mldr": 0.697489964478224,
    "mldr-1024": 0.5140004551799775,
    "dense-8192": 0.35672596420238123,
    "dense-1024": 0.30706803019631573,
    "qwen-8192": 0.6494528396213343,
    "qwen-1024": 0.457204548256388,
    "chunk2k-mldr": 0.4448928049505681,
    "chunk2k-news": 0.6463870305986246,
    "chunk2k-robust04": 0.7702904508779184,
    "news-full": 0.48450284105995844,
    "robust04-full": 0.6807731000766009
   },
   "set_cost_per_1k": {
    "dl19": 0.6281,
    "dl20": 0.6419,
    "trec-covid": 1.6274,
    "nfcorpus": 1.2244,
    "touche": 2.0409,
    "dbpedia": 0.6349,
    "scifact": 1.7406,
    "signal": 0.3904,
    "news": 2.4725,
    "robust04": 2.4386,
    "bright-biology": 1.2411,
    "bright-earth-science": 1.5835,
    "bright-economics": 2.5314,
    "bright-psychology": 2.0475,
    "bright-robotics": 4.0451,
    "bright-stackoverflow": 3.977,
    "bright-sustainable-living": 1.7393,
    "bright-leetcode": 3.2662,
    "bright-pony": 1.4021,
    "bright-aops": 1.666,
    "bright-theoremqa-questions": 1.7673,
    "bright-theoremqa-theorems": 2.1518,
    "mldr-r1": 7.0457,
    "mldr-r1-1024": 0.9924,
    "mldr": 7.0837,
    "mldr-1024": 0.9934,
    "dense-8192": 3.0132,
    "dense-1024": 0.6611,
    "qwen-8192": 6.7167,
    "qwen-1024": 0.9739,
    "chunk2k-mldr": 1.7535,
    "chunk2k-news": 1.0534,
    "chunk2k-robust04": 1.0523,
    "news-full": 6.5954,
    "robust04-full": 8.0946
   },
   "set_total_cost": {
    "dl19": 0.027008,
    "dl20": 0.034663,
    "trec-covid": 0.081372,
    "nfcorpus": 0.377122,
    "touche": 0.100003,
    "dbpedia": 0.253962,
    "scifact": 0.522172,
    "signal": 0.037864,
    "news": 0.140934,
    "robust04": 0.607206,
    "bright-biology": 0.127835,
    "bright-earth-science": 0.183684,
    "bright-economics": 0.26073,
    "bright-psychology": 0.206794,
    "bright-robotics": 0.408551,
    "bright-stackoverflow": 0.465305,
    "bright-sustainable-living": 0.187849,
    "bright-leetcode": 0.463799,
    "bright-pony": 0.15704,
    "bright-aops": 0.184925,
    "bright-theoremqa-questions": 0.342855,
    "bright-theoremqa-theorems": 0.163538,
    "mldr-r1": 0.704566,
    "mldr-r1-1024": 0.09924,
    "mldr": 0.708368,
    "mldr-1024": 0.099344,
    "dense-8192": 1.205279,
    "dense-1024": 0.264432,
    "qwen-8192": 2.686681,
    "qwen-1024": 0.389575,
    "chunk2k-mldr": 0.701402,
    "chunk2k-news": 0.060045,
    "chunk2k-robust04": 0.262018,
    "news-full": 0.375935,
    "robust04-full": 2.015546
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.2411205768585205,
    "dl20": 1.1929256916046143,
    "trec-covid": 1.2747554779052734,
    "nfcorpus": 0.7372241020202637,
    "touche": 1.0065817832946777,
    "dbpedia": 0.8281960487365723,
    "scifact": 0.6850080490112305,
    "signal": 0.7084052562713623,
    "news": 0.7332139015197754,
    "robust04": 0.7746953964233398,
    "bright-biology": 1.2699155807495117,
    "bright-earth-science": 0.8096380233764648,
    "bright-economics": 0.837559700012207,
    "bright-psychology": 1.2389779090881348,
    "bright-robotics": 0.827193021774292,
    "bright-stackoverflow": 0.673973798751831,
    "bright-sustainable-living": 0.9187681674957275,
    "bright-leetcode": 0.6236975193023682,
    "bright-pony": 0.6827082633972168,
    "bright-aops": 0.6763062477111816,
    "bright-theoremqa-questions": 0.7193505764007568,
    "bright-theoremqa-theorems": 0.7284939289093018,
    "mldr-r1": 1.0814895629882812,
    "mldr-r1-1024": 0.6413841247558594,
    "mldr": 1.048975944519043,
    "mldr-1024": 0.6787841320037842,
    "dense-8192": 0.9859809875488281,
    "dense-1024": 0.6697111129760742,
    "qwen-8192": 1.1021003723144531,
    "qwen-1024": 0.5503606796264648,
    "chunk2k-mldr": 0.609539270401001,
    "chunk2k-news": 0.5228548049926758,
    "chunk2k-robust04": 0.5511748790740967,
    "news-full": 1.5409166812896729,
    "robust04-full": 1.4674084186553955
   }
  },
  {
   "sy": "v12-c",
   "label": "Perplexity Decider v1.2 (C)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 0.99246,
   "total_cost": 6.298622,
   "set_mean": 0.45648759977237047,
   "fam_mean": 0.5339858819525561,
   "families": {
    "TREC DL": 0.701219062741966,
    "BEIR": 0.5241307831893689,
    "BRIGHT": 0.25683464527107464,
    "German": 0.5385847998855439,
    "chunks": 0.6245954574420702,
    "full documents": 0.5585505431853135
   },
   "rank_fam": 10,
   "rank_set": 2,
   "vs_best_fam": [
    -0.006416931397375817,
    -0.011724881696539168,
    -0.0009419279145964346
   ],
   "vs_best_set": [
    -0.00289047092475514,
    -0.005158640752430847,
    -0.0006166377456956252
   ],
   "vs_first_fam": [
    0.10831786983920365,
    0.09903156225349366,
    0.11759925170882823
   ],
   "vs_first_set": [
    0.0929811044297499,
    0.08566606065755221,
    0.1002567842290866
   ],
   "set_vs_first": {
    "dl19": [
     0.20140432479888337,
     0.1469252831146337,
     0.25772355349949067
    ],
    "dl20": [
     0.21556612581987383,
     0.15383217944474903,
     0.28067865097710615
    ],
    "trec-covid": [
     0.19428140588793696,
     0.1446341924463338,
     0.24465052206724114
    ],
    "nfcorpus": [
     0.04153431240454297,
     0.02909605083368899,
     0.053967393407594155
    ],
    "touche": [
     -0.06588281149577124,
     -0.127888932590981,
     -0.004131913000634702
    ],
    "dbpedia": [
     0.14033506072036817,
     0.1214477969814649,
     0.15930386207974773
    ],
    "scifact": [
     0.10760163247683341,
     0.08261227205843347,
     0.1337424639648268
    ],
    "signal": [
     0.014300432834710441,
     -0.01878849310126418,
     0.0498157211519169
    ],
    "news": [
     0.07952965818268015,
     0.03749956048338404,
     0.12327012124223241
    ],
    "robust04": [
     0.1770897184357922,
     0.1524600975837253,
     0.20175516220233852
    ],
    "bright-biology": [
     0.15102866872635762,
     0.09552025316798671,
     0.20665652517318567
    ],
    "bright-earth-science": [
     0.16396546563358605,
     0.11022637670470875,
     0.22115112940510323
    ],
    "bright-economics": [
     0.10598246084613733,
     0.05454537266052603,
     0.16275574058604286
    ],
    "bright-psychology": [
     0.19844398605309843,
     0.13719470432852504,
     0.26100546688701787
    ],
    "bright-robotics": [
     0.16844782270699082,
     0.11156275895225737,
     0.22940770517019404
    ],
    "bright-stackoverflow": [
     0.0927026763608772,
     0.04320028936477657,
     0.14468637430773998
    ],
    "bright-sustainable-living": [
     0.14139867792955157,
     0.09188845786468358,
     0.19194424369886004
    ],
    "bright-leetcode": [
     0.11540917964051425,
     0.07429866365992682,
     0.16060791626413784
    ],
    "bright-pony": [
     0.06764789137141078,
     0.04472455941818691,
     0.09275689209464258
    ],
    "bright-aops": [
     0.07534030632177888,
     0.04921617352911094,
     0.10511002929831731
    ],
    "bright-theoremqa-questions": [
     0.06483645363115398,
     0.03984263233837003,
     0.09380701029169985
    ],
    "bright-theoremqa-theorems": [
     0.0943725617056843,
     0.03962395134902062,
     0.1571933188803516
    ],
    "mldr-r1": [
     0.07791745862499899,
     0.035298863553569815,
     0.12577324383928645
    ],
    "mldr-r1-1024": [
     -0.032393599332073086,
     -0.09486077461123354,
     0.03216457455518862
    ],
    "mldr": [
     0.03886852807234553,
     -0.002440769463369241,
     0.08152557479701594
    ],
    "mldr-1024": [
     -0.07425165461800376,
     -0.12921505180129977,
     -0.019215865356439488
    ],
    "dense-8192": [
     0.0994864271846782,
     0.07713618919732534,
     0.12272125748826856
    ],
    "dense-1024": [
     0.07020458219614373,
     0.05076557337895926,
     0.0912032127746733
    ],
    "qwen-8192": [
     0.10258147552901697,
     0.0777058857829116,
     0.12947057911065996
    ],
    "qwen-1024": [
     -0.025810556965840892,
     -0.05058105932987811,
     -0.0005599365987167815
    ],
    "chunk2k-mldr": [
     0.0708540943361416,
     0.05709097431213611,
     0.08485437481858682
    ],
    "chunk2k-news": [
     -0.006802844499814054,
     -0.04020031530651802,
     0.026555874700170068
    ],
    "chunk2k-robust04": [
     0.07344886594691968,
     0.05268134602474617,
     0.09547506090363334
    ],
    "news-full": [
     0.10199931926895173,
     0.062095095147114754,
     0.14307743792468847
    ],
    "robust04-full": [
     0.21290054830479027,
     0.18622008749881763,
     0.2387387170991444
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2084852253093786,
     0.16655471947380718,
     0.25026380058511005
    ],
    "BEIR": [
     0.08609867618088662,
     0.0731370670280419,
     0.09908302104276082
    ],
    "BRIGHT": [
     0.11996467924392842,
     0.10589014168435934,
     0.13414819627546432
    ],
    "German": [
     0.03207533258640821,
     0.01792726698030702,
     0.04672551102163662
    ],
    "chunks": [
     0.04583337192774907,
     0.03202681887820326,
     0.06005531523720821
    ],
    "full documents": [
     0.157449933786871,
     0.13321311758886586,
     0.18120237975889894
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7072353272387907,
    "dl20": 0.6952027982451413,
    "trec-covid": 0.7889731068997446,
    "nfcorpus": 0.3789897389367474,
    "touche": 0.3763090748567613,
    "dbpedia": 0.45832563926118,
    "scifact": 0.7865110599276646,
    "signal": 0.3451170502174959,
    "news": 0.47475484884056707,
    "robust04": 0.5840657465747902,
    "bright-biology": 0.33204688627052753,
    "bright-earth-science": 0.4447408949701929,
    "bright-economics": 0.27046613270807124,
    "bright-psychology": 0.3325979726957164,
    "bright-robotics": 0.27757776396203376,
    "bright-stackoverflow": 0.2545503876822352,
    "bright-sustainable-living": 0.3027138939752207,
    "bright-leetcode": 0.362483129803114,
    "bright-pony": 0.1110380761294083,
    "bright-aops": 0.1398733652265346,
    "bright-theoremqa-questions": 0.13818489935130562,
    "bright-theoremqa-theorems": 0.11574234047853527,
    "mldr-r1": 0.6418185408703226,
    "mldr-r1-1024": 0.5315074829132506,
    "mldr": 0.6934124837959377,
    "mldr-1024": 0.5802923011055884,
    "dense-8192": 0.3568299328794648,
    "dense-1024": 0.3275480878909303,
    "qwen-8192": 0.6528308010618573,
    "qwen-1024": 0.5244387685669994,
    "chunk2k-mldr": 0.47214568764512693,
    "chunk2k-news": 0.6512808933616484,
    "chunk2k-robust04": 0.7503597913194354,
    "news-full": 0.49722450992683864,
    "robust04-full": 0.6198765764437882
   },
   "set_cost_per_1k": {
    "dl19": 0.1993,
    "dl20": 0.204,
    "trec-covid": 0.6845,
    "nfcorpus": 0.5296,
    "touche": 0.8592,
    "dbpedia": 0.2049,
    "scifact": 0.7325,
    "signal": 0.0695,
    "news": 1.0458,
    "robust04": 1.0387,
    "bright-biology": 0.2842,
    "bright-earth-science": 0.4659,
    "bright-economics": 0.7877,
    "bright-psychology": 0.5948,
    "bright-robotics": 0.6208,
    "bright-stackoverflow": 1.1017,
    "bright-sustainable-living": 0.4523,
    "bright-leetcode": 0.8118,
    "bright-pony": 0.3908,
    "bright-aops": 0.6303,
    "bright-theoremqa-questions": 0.6369,
    "bright-theoremqa-theorems": 0.7844,
    "mldr-r1": 3.2585,
    "mldr-r1-1024": 0.4369,
    "mldr": 3.2636,
    "mldr-1024": 0.4365,
    "dense-8192": 1.3894,
    "dense-1024": 0.2805,
    "qwen-8192": 3.1912,
    "qwen-1024": 0.4351,
    "chunk2k-mldr": 0.8153,
    "chunk2k-news": 0.4723,
    "chunk2k-robust04": 0.4786,
    "news-full": 2.9918,
    "robust04-full": 4.1568
   },
   "set_total_cost": {
    "dl19": 0.008571,
    "dl20": 0.011017,
    "trec-covid": 0.034227,
    "nfcorpus": 0.163125,
    "touche": 0.042099,
    "dbpedia": 0.081958,
    "scifact": 0.219736,
    "signal": 0.006739,
    "news": 0.059613,
    "robust04": 0.258637,
    "bright-biology": 0.02927,
    "bright-earth-science": 0.054044,
    "bright-economics": 0.081138,
    "bright-psychology": 0.06007,
    "bright-robotics": 0.062703,
    "bright-stackoverflow": 0.128902,
    "bright-sustainable-living": 0.04885,
    "bright-leetcode": 0.115271,
    "bright-pony": 0.043765,
    "bright-aops": 0.069963,
    "bright-theoremqa-questions": 0.12355,
    "bright-theoremqa-theorems": 0.059618,
    "mldr-r1": 0.325855,
    "mldr-r1-1024": 0.04369,
    "mldr": 0.326364,
    "mldr-1024": 0.043652,
    "dense-8192": 0.555741,
    "dense-1024": 0.112186,
    "qwen-8192": 1.276465,
    "qwen-1024": 0.174037,
    "chunk2k-mldr": 0.326109,
    "chunk2k-news": 0.026919,
    "chunk2k-robust04": 0.119161,
    "news-full": 0.170531,
    "robust04-full": 1.035046
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.6127333641052246,
    "dl20": 0.579742431640625,
    "trec-covid": 2.4549336433410645,
    "nfcorpus": 1.9821367263793945,
    "touche": 2.463014602661133,
    "dbpedia": 1.0560007095336914,
    "scifact": 2.067032814025879,
    "signal": 0.5841991901397705,
    "news": 2.6570656299591064,
    "robust04": 2.3228769302368164,
    "bright-biology": 0.903231143951416,
    "bright-earth-science": 1.2467067241668701,
    "bright-economics": 2.0191264152526855,
    "bright-psychology": 1.4054546356201172,
    "bright-robotics": 1.3170814514160156,
    "bright-stackoverflow": 2.6123464107513428,
    "bright-sustainable-living": 1.7015929222106934,
    "bright-leetcode": 2.176060914993286,
    "bright-pony": 1.4398844242095947,
    "bright-aops": 1.9251246452331543,
    "bright-theoremqa-questions": 1.816753625869751,
    "bright-theoremqa-theorems": 2.0603339672088623,
    "mldr-r1": 8.23298954963684,
    "mldr-r1-1024": 1.5311634540557861,
    "mldr": 7.670629501342773,
    "mldr-1024": 1.7565560340881348,
    "dense-8192": 2.593247652053833,
    "dense-1024": 1.251727819442749,
    "qwen-8192": 7.076456546783447,
    "qwen-1024": 1.4910778999328613,
    "chunk2k-mldr": 1.502701759338379,
    "chunk2k-news": 1.321814775466919,
    "chunk2k-robust04": 1.2552576065063477,
    "news-full": 6.639759063720703,
    "robust04-full": 5.900051832199097
   }
  },
  {
   "sy": "v13-a",
   "label": "Perplexity Decider v1.3 (A)",
   "type": "decision model",
   "how": "free offer",
   "priced": true,
   "cost_per_1k": 1.2518114285714286,
   "total_cost": 7.484453,
   "set_mean": 0.4485525477973741,
   "fam_mean": 0.5324758344655938,
   "families": {
    "TREC DL": 0.7123249529206894,
    "BEIR": 0.5256289857714661,
    "BRIGHT": 0.2583937334425862,
    "German": 0.49236583819646934,
    "chunks": 0.6177228810874921,
    "full documents": 0.5884186153748597
   },
   "rank_fam": 11,
   "rank_set": 9,
   "vs_best_fam": [
    -0.00792697888433819,
    -0.012885768173087472,
    -0.0028264170415241404
   ],
   "vs_best_set": [
    -0.01082552289975156,
    -0.01467988118455974,
    -0.0069923962742316865
   ],
   "vs_first_fam": [
    0.10680782235224127,
    0.09585137620238768,
    0.11755875756497997
   ],
   "vs_first_set": [
    0.08504605245475348,
    0.07718231708163936,
    0.09283771021958771
   ],
   "set_vs_first": {
    "dl19": [
     0.21623268553537045,
     0.15247251801343636,
     0.27941469123191043
    ],
    "dl20": [
     0.2229495454408335,
     0.15194084158020071,
     0.2960892070276712
    ],
    "trec-covid": [
     0.23852503903430966,
     0.1797325568775865,
     0.29877339001441505
    ],
    "nfcorpus": [
     0.06196470543994953,
     0.045410338186677224,
     0.07900715255454815
    ],
    "touche": [
     -0.17633165486709979,
     -0.2400062107363301,
     -0.11360785732513573
    ],
    "dbpedia": [
     0.13413387554424533,
     0.1133366710942349,
     0.15539786158912117
    ],
    "scifact": [
     0.12011626792211372,
     0.09130107254298503,
     0.1495434175155912
    ],
    "signal": [
     -0.04131133439614254,
     -0.08242595970100586,
     0.0006413545430343226
    ],
    "news": [
     0.11363995670375476,
     0.056396013270952394,
     0.17232860865642863
    ],
    "robust04": [
     0.25003817472274,
     0.2209255362590628,
     0.27859806704874746
    ],
    "bright-biology": [
     0.15043606078260063,
     0.09586091395740032,
     0.2054678869590199
    ],
    "bright-earth-science": [
     0.15904045434226144,
     0.10282793800552453,
     0.2187675651314519
    ],
    "bright-economics": [
     0.11183565090166048,
     0.05965066861206486,
     0.16816509154602813
    ],
    "bright-psychology": [
     0.18585020438198496,
     0.12299702549759456,
     0.25118771074236323
    ],
    "bright-robotics": [
     0.15971979990808677,
     0.10262719380870038,
     0.21940740254008242
    ],
    "bright-stackoverflow": [
     0.09387152281255001,
     0.04072207370060768,
     0.14961208130394713
    ],
    "bright-sustainable-living": [
     0.15303435719499436,
     0.10319400878173235,
     0.20447633568974216
    ],
    "bright-leetcode": [
     0.08821838167896282,
     0.045302698044951434,
     0.13528467733144534
    ],
    "bright-pony": [
     0.1623021938688706,
     0.13576956354676492,
     0.19102095235608668
    ],
    "bright-aops": [
     0.03974507104439573,
     0.019399901418105978,
     0.0641193967713775
    ],
    "bright-theoremqa-questions": [
     0.05457110755164232,
     0.02943847064199452,
     0.08379955358782848
    ],
    "bright-theoremqa-theorems": [
     0.09966040451727022,
     0.044720229188348164,
     0.1628407475429385
    ],
    "mldr-r1": [
     0.06184942456992515,
     0.015401591328588204,
     0.10964723150146327
    ],
    "mldr-r1-1024": [
     -0.13156051185254458,
     -0.19703015472717977,
     -0.0691314083746532
    ],
    "mldr": [
     0.03146647825855253,
     -0.016450980366446544,
     0.08138646883853229
    ],
    "mldr-1024": [
     -0.1845500746531531,
     -0.2599088972914112,
     -0.10988015072803248
    ],
    "dense-8192": [
     0.0992482303441336,
     0.07730814335805092,
     0.12262374718482022
    ],
    "dense-1024": [
     0.04131576847374435,
     0.02160712217826896,
     0.06212021258214606
    ],
    "qwen-8192": [
     0.08795156084509359,
     0.06176093371495195,
     0.11578305607979134
    ],
    "qwen-1024": [
     -0.11886990880708215,
     -0.15162081642520525,
     -0.08536138075430577
    ],
    "chunk2k-mldr": [
     0.03486342066440162,
     0.0207576103060505,
     0.04904883514161135
    ],
    "chunk2k-news": [
     -0.01315219278965174,
     -0.05140841869997548,
     0.028327382203447327
    ],
    "chunk2k-robust04": [
     0.0951711588447629,
     0.07422323367002637,
     0.11682570895149724
    ],
    "news-full": [
     0.10162253437939872,
     0.04888160497729649,
     0.15569325798700007
    ],
    "robust04-full": [
     0.2730134775734358,
     0.24482621979061736,
     0.3017329644826964
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.21959111548810198,
     0.17232551774308322,
     0.2684402094277989
    ],
    "BEIR": [
     0.08759687876298383,
     0.0728370630300938,
     0.10305475857293897
    ],
    "BRIGHT": [
     0.12152376741544002,
     0.10737392951864802,
     0.13590426530093905
    ],
    "German": [
     -0.014143629102666325,
     -0.030391586668609263,
     0.002190521039031293
    ],
    "chunks": [
     0.03896079557317093,
     0.02383154186774894,
     0.055260425706305016
    ],
    "full documents": [
     0.18731800597641726,
     0.15719580839044925,
     0.21823999469367733
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7220636879752778,
    "dl20": 0.702586217866101,
    "trec-covid": 0.8332167400461173,
    "nfcorpus": 0.399420131972154,
    "touche": 0.26586023148543275,
    "dbpedia": 0.45212445408505714,
    "scifact": 0.7990256953729449,
    "signal": 0.2895052829866429,
    "news": 0.5088651473616417,
    "robust04": 0.657014202861738,
    "bright-biology": 0.33145427832677055,
    "bright-earth-science": 0.4398158836788683,
    "bright-economics": 0.2763193227635944,
    "bright-psychology": 0.3200041910246029,
    "bright-robotics": 0.2688497411631297,
    "bright-stackoverflow": 0.255719234133908,
    "bright-sustainable-living": 0.3143495732406635,
    "bright-leetcode": 0.33529233184156254,
    "bright-pony": 0.20569237862686812,
    "bright-aops": 0.10427812994915145,
    "bright-theoremqa-questions": 0.12791955327179397,
    "bright-theoremqa-theorems": 0.12103018329012119,
    "mldr-r1": 0.6257505068152488,
    "mldr-r1-1024": 0.43234057039277907,
    "mldr": 0.6860104339821447,
    "mldr-1024": 0.46999388107043905,
    "dense-8192": 0.3565917360389202,
    "dense-1024": 0.29865927416853094,
    "qwen-8192": 0.6382008863779339,
    "qwen-1024": 0.4313794167257582,
    "chunk2k-mldr": 0.43615501397338696,
    "chunk2k-news": 0.6449315450718107,
    "chunk2k-robust04": 0.7720820842172786,
    "news-full": 0.49684772503728564,
    "robust04-full": 0.6799895057124338
   },
   "set_cost_per_1k": {
    "dl19": 0.3768,
    "dl20": 0.3826,
    "trec-covid": 0.8771,
    "nfcorpus": 0.6556,
    "touche": 1.0362,
    "dbpedia": 0.3828,
    "scifact": 0.9339,
    "signal": 0.2597,
    "news": 1.2357,
    "robust04": 1.2371,
    "bright-biology": 0.6671,
    "bright-earth-science": 0.8403,
    "bright-economics": 1.3009,
    "bright-psychology": 1.0447,
    "bright-robotics": 1.9624,
    "bright-stackoverflow": 1.9468,
    "bright-sustainable-living": 0.9026,
    "bright-leetcode": 1.6394,
    "bright-pony": 0.7402,
    "bright-aops": 0.9072,
    "bright-theoremqa-questions": 0.944,
    "bright-theoremqa-theorems": 1.1355,
    "mldr-r1": 3.3008,
    "mldr-r1-1024": 0.4791,
    "mldr": 3.3055,
    "mldr-1024": 0.4783,
    "dense-8192": 1.4335,
    "dense-1024": 0.3246,
    "qwen-8192": 3.2349,
    "qwen-1024": 0.4791,
    "chunk2k-mldr": 0.8593,
    "chunk2k-news": 0.5091,
    "chunk2k-robust04": 0.5171,
    "news-full": 3.1823,
    "robust04-full": 4.3012
   },
   "set_total_cost": {
    "dl19": 0.0162,
    "dl20": 0.02066,
    "trec-covid": 0.043857,
    "nfcorpus": 0.201911,
    "touche": 0.050774,
    "dbpedia": 0.153107,
    "scifact": 0.280178,
    "signal": 0.02519,
    "news": 0.070435,
    "robust04": 0.308039,
    "bright-biology": 0.068714,
    "bright-earth-science": 0.09748,
    "bright-economics": 0.13399,
    "bright-psychology": 0.105511,
    "bright-robotics": 0.198205,
    "bright-stackoverflow": 0.227772,
    "bright-sustainable-living": 0.097482,
    "bright-leetcode": 0.232788,
    "bright-pony": 0.0829,
    "bright-aops": 0.100699,
    "bright-theoremqa-questions": 0.183144,
    "bright-theoremqa-theorems": 0.086297,
    "mldr-r1": 0.330082,
    "mldr-r1-1024": 0.047913,
    "mldr": 0.330549,
    "mldr-1024": 0.047834,
    "dense-8192": 0.573395,
    "dense-1024": 0.129825,
    "qwen-8192": 1.293976,
    "qwen-1024": 0.191648,
    "chunk2k-mldr": 0.343723,
    "chunk2k-news": 0.029019,
    "chunk2k-robust04": 0.128759,
    "news-full": 0.181389,
    "robust04-full": 1.071008
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.4512403011322021,
    "dl20": 1.1457619667053223,
    "trec-covid": 1.4684133529663086,
    "nfcorpus": 1.009352445602417,
    "touche": 1.7168023586273193,
    "dbpedia": 1.1443099975585938,
    "scifact": 1.4283173084259033,
    "signal": 1.8333463668823242,
    "news": 1.6344194412231445,
    "robust04": 1.2321889400482178,
    "bright-biology": 1.6687769889831543,
    "bright-earth-science": 1.4753475189208984,
    "bright-economics": 1.5775306224822998,
    "bright-psychology": 1.1951003074645996,
    "bright-robotics": 1.0320844650268555,
    "bright-stackoverflow": 1.060798168182373,
    "bright-sustainable-living": 0.9298648834228516,
    "bright-leetcode": 1.4510724544525146,
    "bright-pony": 1.2226696014404297,
    "bright-aops": 1.5058770179748535,
    "bright-theoremqa-questions": 0.9532220363616943,
    "bright-theoremqa-theorems": 1.0190584659576416,
    "mldr-r1": 1.940636396408081,
    "mldr-r1-1024": 0.9098572731018066,
    "mldr": 1.9731273651123047,
    "mldr-1024": 0.7585620880126953,
    "dense-8192": 1.7973968982696533,
    "dense-1024": 0.7864680290222168,
    "qwen-8192": 2.0288336277008057,
    "qwen-1024": 0.8997230529785156,
    "chunk2k-mldr": 1.1948530673980713,
    "chunk2k-news": 1.2288455963134766,
    "chunk2k-robust04": 1.024404525756836,
    "news-full": 2.144310474395752,
    "robust04-full": 3.3768274784088135
   }
  },
  {
   "sy": "d1-a",
   "label": "Liquid d1 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 1.1923771428571428,
   "total_cost": 7.137549,
   "set_mean": 0.443640664321558,
   "fam_mean": 0.5293061854634287,
   "families": {
    "TREC DL": 0.7244889640233727,
    "BEIR": 0.5263441822467332,
    "BRIGHT": 0.24533032160288681,
    "German": 0.4918003335313189,
    "chunks": 0.6135787149962059,
    "full documents": 0.5742945963800544
   },
   "rank_fam": 12,
   "rank_set": 13,
   "vs_best_fam": [
    -0.011096627886503344,
    -0.015981388318915008,
    -0.006058482032120661
   ],
   "vs_best_set": [
    -0.015737406375567625,
    -0.020082123285737625,
    -0.011510387273965094
   ],
   "vs_first_fam": [
    0.10363817335007612,
    0.0932173566201675,
    0.1139829123004751
   ],
   "vs_first_set": [
    0.08013416897893741,
    0.07219611114412744,
    0.087916713397526
   ],
   "set_vs_first": {
    "dl19": [
     0.23308691797875603,
     0.17205695474650484,
     0.2947085428600512
    ],
    "dl20": [
     0.2304233352028145,
     0.16615750885888853,
     0.29774625009529165
    ],
    "trec-covid": [
     0.23750118251640673,
     0.17992607770262725,
     0.2952818143256649
    ],
    "nfcorpus": [
     0.058898523159893246,
     0.04254370565718629,
     0.07542303675746659
    ],
    "touche": [
     -0.12649708790511044,
     -0.18772533138226466,
     -0.06735318654302819
    ],
    "dbpedia": [
     0.12409132750050622,
     0.10351002386745783,
     0.14542704168495374
    ],
    "scifact": [
     0.10906202134839971,
     0.07850965488985417,
     0.14022451285014648
    ],
    "signal": [
     -0.028953728256559064,
     -0.06637484604111016,
     0.008548576312406964
    ],
    "news": [
     0.09879516848310133,
     0.04394465985938628,
     0.1536649646445714
    ],
    "robust04": [
     0.2335991950593696,
     0.2045091871688129,
     0.2624343344348459
    ],
    "bright-biology": [
     0.14970787220557857,
     0.09368433776035306,
     0.20427746865891255
    ],
    "bright-earth-science": [
     0.18025778808618736,
     0.12709325137608407,
     0.23670262068102113
    ],
    "bright-economics": [
     0.10871683426501144,
     0.05980232344847339,
     0.1629279135024301
    ],
    "bright-psychology": [
     0.1924294881582313,
     0.1310659073812829,
     0.256335804789574
    ],
    "bright-robotics": [
     0.15821766020674471,
     0.10358706471288784,
     0.2162793717234484
    ],
    "bright-stackoverflow": [
     0.08888808725324021,
     0.03613782349674957,
     0.14258797188970884
    ],
    "bright-sustainable-living": [
     0.11774816601493937,
     0.0629249554210074,
     0.17105011363954092
    ],
    "bright-leetcode": [
     0.046056032032507105,
     0.003998726620101978,
     0.0924868970585471
    ],
    "bright-pony": [
     0.09763562271344706,
     0.07456233120949776,
     0.12238887543357713
    ],
    "bright-aops": [
     0.03283516637168546,
     0.01043679458762535,
     0.05782257027963946
    ],
    "bright-theoremqa-questions": [
     0.03813933583600207,
     0.011272323042465601,
     0.06708869968223435
    ],
    "bright-theoremqa-theorems": [
     0.09089221376531259,
     0.03688607889844179,
     0.15335126470476815
    ],
    "mldr-r1": [
     0.057668712710148284,
     0.0071952586371045735,
     0.1110439800734242
    ],
    "mldr-r1-1024": [
     -0.12207793959782509,
     -0.19049749038897706,
     -0.05734885434440129
    ],
    "mldr": [
     0.021474530945623793,
     -0.02617087448762545,
     0.07016523340990921
    ],
    "mldr-1024": [
     -0.16771122056039156,
     -0.2438544422497363,
     -0.09051466567389499
    ],
    "dense-8192": [
     0.09078057529134331,
     0.06854699504863124,
     0.11392788411558358
    ],
    "dense-1024": [
     0.046500349311342115,
     0.025511655267915823,
     0.06904329161138867
    ],
    "qwen-8192": [
     0.06276610241022595,
     0.036392796540252514,
     0.09002432903255253
    ],
    "qwen-1024": [
     -0.10707418065300073,
     -0.13902308585405787,
     -0.0759693693288867
    ],
    "chunk2k-mldr": [
     0.03829389122880411,
     0.023997128256263545,
     0.052913488241701445
    ],
    "chunk2k-news": [
     -0.014268561560369264,
     -0.04999940410050574,
     0.02069691840690646
    ],
    "chunk2k-robust04": [
     0.08042455877721943,
     0.05986004532666378,
     0.10250574337548835
    ],
    "news-full": [
     0.0910592941245198,
     0.04395055578197338,
     0.13685465246886236
    ],
    "robust04-full": [
     0.25532867983870416,
     0.22675396951343924,
     0.2845629242768334
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.23175512659078526,
     0.18739248989090462,
     0.27679419885903145
    ],
    "BEIR": [
     0.08831207523825091,
     0.07371330290703518,
     0.10316571774748484
    ],
    "BRIGHT": [
     0.1084603555757406,
     0.09461557310142582,
     0.12252369697451317
    ],
    "German": [
     -0.01470913376781674,
     -0.03167481949234418,
     0.0025384309951478543
    ],
    "chunks": [
     0.034816629481884756,
     0.019762016505186608,
     0.049437158118655046
    ],
    "full documents": [
     0.17319398698161198,
     0.1456558542327175,
     0.2002862775144308
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7389179204186633,
    "dl20": 0.710060007628082,
    "trec-covid": 0.8321928835282144,
    "nfcorpus": 0.3963539496920977,
    "touche": 0.3156947984474221,
    "dbpedia": 0.44208190604131803,
    "scifact": 0.7879714487992309,
    "signal": 0.3018628891262264,
    "news": 0.49402035914098824,
    "robust04": 0.6405752231983676,
    "bright-biology": 0.3307260897497485,
    "bright-earth-science": 0.46103321742279424,
    "bright-economics": 0.27320050612694535,
    "bright-psychology": 0.32658347480084926,
    "bright-robotics": 0.26734760146178765,
    "bright-stackoverflow": 0.2507357985745982,
    "bright-sustainable-living": 0.2790633820606085,
    "bright-leetcode": 0.29312998219510683,
    "bright-pony": 0.14102580747144458,
    "bright-aops": 0.09736822527644118,
    "bright-theoremqa-questions": 0.11148778155615371,
    "bright-theoremqa-theorems": 0.11226199253816356,
    "mldr-r1": 0.6215697949554719,
    "mldr-r1-1024": 0.44182314264749856,
    "mldr": 0.6760184866692159,
    "mldr-1024": 0.4868327351632006,
    "dense-8192": 0.3481240809861299,
    "dense-1024": 0.3038438550061287,
    "qwen-8192": 0.6130154279430663,
    "qwen-1024": 0.4431751448798396,
    "chunk2k-mldr": 0.43958548453778945,
    "chunk2k-news": 0.6438151763010932,
    "chunk2k-robust04": 0.7573354841497352,
    "news-full": 0.4862844847824067,
    "robust04-full": 0.6623047079777021
   },
   "set_cost_per_1k": {
    "dl19": 0.2991,
    "dl20": 0.3057,
    "trec-covid": 0.775,
    "nfcorpus": 0.5831,
    "touche": 0.9718,
    "dbpedia": 0.3023,
    "scifact": 0.8288,
    "signal": 0.1859,
    "news": 1.1774,
    "robust04": 1.1612,
    "bright-biology": 0.591,
    "bright-earth-science": 0.754,
    "bright-economics": 1.2054,
    "bright-psychology": 0.975,
    "bright-robotics": 1.9262,
    "bright-stackoverflow": 1.8938,
    "bright-sustainable-living": 0.8283,
    "bright-leetcode": 1.5553,
    "bright-pony": 0.6677,
    "bright-aops": 0.7933,
    "bright-theoremqa-questions": 0.8416,
    "bright-theoremqa-theorems": 1.0247,
    "mldr-r1": 3.3551,
    "mldr-r1-1024": 0.4726,
    "mldr": 3.3732,
    "mldr-1024": 0.4731,
    "dense-8192": 1.4349,
    "dense-1024": 0.3148,
    "qwen-8192": 3.1984,
    "qwen-1024": 0.4638,
    "chunk2k-mldr": 0.835,
    "chunk2k-news": 0.5016,
    "chunk2k-robust04": 0.5011,
    "news-full": 3.1569,
    "robust04-full": 4.0061
   },
   "set_total_cost": {
    "dl19": 0.012861,
    "dl20": 0.016506,
    "trec-covid": 0.038748,
    "nfcorpus": 0.179582,
    "touche": 0.04762,
    "dbpedia": 0.120934,
    "scifact": 0.248653,
    "signal": 0.018031,
    "news": 0.067112,
    "robust04": 0.289146,
    "bright-biology": 0.060874,
    "bright-earth-science": 0.087469,
    "bright-economics": 0.124157,
    "bright-psychology": 0.098473,
    "bright-robotics": 0.194548,
    "bright-stackoverflow": 0.221574,
    "bright-sustainable-living": 0.089452,
    "bright-leetcode": 0.220857,
    "bright-pony": 0.074781,
    "bright-aops": 0.08806,
    "bright-theoremqa-questions": 0.163264,
    "bright-theoremqa-theorems": 0.077875,
    "mldr-r1": 0.335507,
    "mldr-r1-1024": 0.047257,
    "mldr": 0.337318,
    "mldr-1024": 0.047307,
    "dense-8192": 0.573942,
    "dense-1024": 0.12592,
    "qwen-8192": 1.279372,
    "qwen-1024": 0.185512,
    "chunk2k-mldr": 0.334001,
    "chunk2k-news": 0.028593,
    "chunk2k-robust04": 0.124771,
    "news-full": 0.179944,
    "robust04-full": 0.997528
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.5801506042480469,
    "dl20": 0.7502238750457764,
    "trec-covid": 0.834193229675293,
    "nfcorpus": 0.8380606174468994,
    "touche": 0.8675069808959961,
    "dbpedia": 0.7642555236816406,
    "scifact": 0.6931536197662354,
    "signal": 0.6207213401794434,
    "news": 0.6076128482818604,
    "robust04": 0.6169829368591309,
    "bright-biology": 0.6121056079864502,
    "bright-earth-science": 0.6414461135864258,
    "bright-economics": 0.5736355781555176,
    "bright-psychology": 0.587538480758667,
    "bright-robotics": 0.5901298522949219,
    "bright-stackoverflow": 0.5886781215667725,
    "bright-sustainable-living": 0.5987954139709473,
    "bright-leetcode": 0.5548419952392578,
    "bright-pony": 0.5454897880554199,
    "bright-aops": 0.5224952697753906,
    "bright-theoremqa-questions": 0.5557098388671875,
    "bright-theoremqa-theorems": 0.5498411655426025,
    "mldr-r1": 0.6136910915374756,
    "mldr-r1-1024": 0.3949086666107178,
    "mldr": 0.6441595554351807,
    "mldr-1024": 0.3886444568634033,
    "dense-8192": 0.551149845123291,
    "dense-1024": 0.39731526374816895,
    "qwen-8192": 0.6295084953308105,
    "qwen-1024": 0.4543426036834717,
    "chunk2k-mldr": 0.43851184844970703,
    "chunk2k-news": 0.4459569454193115,
    "chunk2k-robust04": 0.4206826686859131,
    "news-full": 0.5896010398864746,
    "robust04-full": 0.6798365116119385
   }
  },
  {
   "sy": "jev-a",
   "label": "TypeSafe Jev 1.14 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 3.363237142857143,
   "total_cost": 19.685896,
   "set_mean": 0.44477049191786455,
   "fam_mean": 0.5275748155825694,
   "families": {
    "TREC DL": 0.7096211140095277,
    "BEIR": 0.5252576653461496,
    "BRIGHT": 0.2502344941296401,
    "German": 0.4944043495105139,
    "chunks": 0.6157523996980442,
    "full documents": 0.5701788708015412
   },
   "rank_fam": 13,
   "rank_set": 10,
   "vs_best_fam": [
    -0.012827997767362567,
    -0.018219212737399165,
    -0.007393625311852085
   ],
   "vs_best_set": [
    -0.014607578779261094,
    -0.01885741548264506,
    -0.010389681465924989
   ],
   "vs_first_fam": [
    0.1019068034692169,
    0.09140453598595143,
    0.11259505209594284
   ],
   "vs_first_set": [
    0.08126399657524394,
    0.07351780400563401,
    0.08880107459825767
   ],
   "set_vs_first": {
    "dl19": [
     0.22261450627917567,
     0.15807295151674117,
     0.2866286323878105
    ],
    "dl20": [
     0.21116004687470485,
     0.1435911841082922,
     0.28079354916013255
    ],
    "trec-covid": [
     0.23538661892590462,
     0.1794656432781898,
     0.2913495670991607
    ],
    "nfcorpus": [
     0.057921127467195244,
     0.04240726051858551,
     0.07375724181095172
    ],
    "touche": [
     -0.09599090834685003,
     -0.15433261578336166,
     -0.03920175019040373
    ],
    "dbpedia": [
     0.09742375755835114,
     0.07657165469100863,
     0.11853091619505313
    ],
    "scifact": [
     0.1216380369992226,
     0.09394101398249177,
     0.1507957941811987
    ],
    "signal": [
     -0.03908186745288578,
     -0.0754442443404661,
     -0.0010683997987606664
    ],
    "news": [
     0.08241218288612961,
     0.02607987077971624,
     0.13827890824133432
    ],
    "robust04": [
     0.23809551866427153,
     0.20958704003824963,
     0.26636545595798927
    ],
    "bright-biology": [
     0.1377770947735794,
     0.08525290580258688,
     0.1912511767547244
    ],
    "bright-earth-science": [
     0.14480058735391704,
     0.08937165876889913,
     0.20264498392376884
    ],
    "bright-economics": [
     0.11478246956122956,
     0.06379960644768207,
     0.16983639280086915
    ],
    "bright-psychology": [
     0.164847003157497,
     0.109771284670661,
     0.222122380059479
    ],
    "bright-robotics": [
     0.14403941565001516,
     0.09032911985568615,
     0.19901525757262137
    ],
    "bright-stackoverflow": [
     0.0881291727749477,
     0.03362478447528297,
     0.14300272927198598
    ],
    "bright-sustainable-living": [
     0.1386417010462705,
     0.08847484549817577,
     0.18924031994980103
    ],
    "bright-leetcode": [
     0.08685860540015392,
     0.04236717901845494,
     0.13540145435709236
    ],
    "bright-pony": [
     0.14885133832799427,
     0.12138552317884384,
     0.17709945881680197
    ],
    "bright-aops": [
     0.04626200993204144,
     0.02181464624418601,
     0.07288359788923349
    ],
    "bright-theoremqa-questions": [
     0.044334767615807485,
     0.01834230909646862,
     0.07563307061888369
    ],
    "bright-theoremqa-theorems": [
     0.10105017163647306,
     0.046211754751331935,
     0.1652782058119405
    ],
    "mldr-r1": [
     0.06077645821965283,
     0.01367469913052699,
     0.1103463406535925
    ],
    "mldr-r1-1024": [
     -0.12556214277391764,
     -0.18607208666326736,
     -0.06728731501796664
    ],
    "mldr": [
     0.018579830449910628,
     -0.03420593913877423,
     0.07160296231817065
    ],
    "mldr-1024": [
     -0.13702813343242948,
     -0.2039337718232349,
     -0.07039316198132506
    ],
    "dense-8192": [
     0.08947427189138207,
     0.06785850065024285,
     0.11217937669176778
    ],
    "dense-1024": [
     0.04228340875599568,
     0.022292545997372876,
     0.06300324628748649
    ],
    "qwen-8192": [
     0.07746328735525776,
     0.05115990789056457,
     0.10523704352339502
    ],
    "qwen-1024": [
     -0.12282792277482646,
     -0.15502977810716734,
     -0.09220372616784056
    ],
    "chunk2k-mldr": [
     0.028015832938746765,
     0.013657394638853071,
     0.04218332172896305
    ],
    "chunk2k-news": [
     -0.008945093611900101,
     -0.051805549912337434,
     0.03666832556326216
    ],
    "chunk2k-robust04": [
     0.09190020322432246,
     0.07218932245441578,
     0.11286589581234363
    ],
    "news-full": [
     0.07961643428550952,
     0.02579419872914429,
     0.1327485482912893
    ],
    "robust04-full": [
     0.25854008852068794,
     0.22912216913485273,
     0.28807468697650196
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.21688727657694026,
     0.16995884156638694,
     0.26386081026180175
    ],
    "BEIR": [
     0.08722555833766737,
     0.07301291216729972,
     0.10150533155223707
    ],
    "BRIGHT": [
     0.11336452810249388,
     0.09941424475745293,
     0.1273366994041275
    ],
    "German": [
     -0.012105117788621826,
     -0.027611887660230518,
     0.0034113450316982444
    ],
    "chunks": [
     0.03699031418372304,
     0.020201196670157885,
     0.05441093783633455
    ],
    "full documents": [
     0.16907826140309873,
     0.13764368145820363,
     0.1993351364919485
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.728445508719083,
    "dl20": 0.6907967192999723,
    "trec-covid": 0.8300783199377123,
    "nfcorpus": 0.3953765539993997,
    "touche": 0.3462009780056825,
    "dbpedia": 0.41541433609916295,
    "scifact": 0.8005474644500538,
    "signal": 0.2917347499298997,
    "news": 0.47763737354401653,
    "robust04": 0.6450715468032695,
    "bright-biology": 0.3187953123177493,
    "bright-earth-science": 0.4255760166905239,
    "bright-economics": 0.27926614142316347,
    "bright-psychology": 0.29900098980011497,
    "bright-robotics": 0.2531693569050581,
    "bright-stackoverflow": 0.2499768840963057,
    "bright-sustainable-living": 0.2999569170919396,
    "bright-leetcode": 0.33393255556275364,
    "bright-pony": 0.1922415230859918,
    "bright-aops": 0.11079506883679716,
    "bright-theoremqa-questions": 0.11768321333595913,
    "bright-theoremqa-theorems": 0.12241995040932403,
    "mldr-r1": 0.6246775404649765,
    "mldr-r1-1024": 0.438338939471406,
    "mldr": 0.6731237861735028,
    "mldr-1024": 0.5175158222911627,
    "dense-8192": 0.34681777758616866,
    "dense-1024": 0.29962691445078227,
    "qwen-8192": 0.6277126128880981,
    "qwen-1024": 0.4274214027580139,
    "chunk2k-mldr": 0.4293074262477321,
    "chunk2k-news": 0.6491386442495624,
    "chunk2k-robust04": 0.7688111285968382,
    "news-full": 0.47484162494339643,
    "robust04-full": 0.6655161166596859
   },
   "set_cost_per_1k": {
    "dl19": 1.672,
    "dl20": 1.6817,
    "trec-covid": 2.7636,
    "nfcorpus": 2.0369,
    "touche": 3.0846,
    "dbpedia": 1.6833,
    "scifact": 2.9083,
    "signal": 1.4216,
    "news": 3.529,
    "robust04": 3.5252,
    "bright-biology": 2.2901,
    "bright-earth-science": 2.6158,
    "bright-economics": 3.627,
    "bright-psychology": 3.0971,
    "bright-robotics": 5.1513,
    "bright-stackoverflow": 4.9427,
    "bright-sustainable-living": 2.7834,
    "bright-leetcode": 4.0105,
    "bright-pony": 2.3931,
    "bright-aops": 2.5132,
    "bright-theoremqa-questions": 2.7193,
    "bright-theoremqa-theorems": 3.202,
    "mldr-r1": 7.8518,
    "mldr-r1-1024": 1.282,
    "mldr": 7.8616,
    "mldr-1024": 1.2826,
    "dense-8192": 3.4754,
    "dense-1024": 0.9187,
    "qwen-8192": 7.5817,
    "qwen-1024": 1.2702,
    "chunk2k-mldr": 2.1383,
    "chunk2k-news": 1.272,
    "chunk2k-robust04": 1.2849,
    "news-full": 7.735,
    "robust04-full": 10.1074
   },
   "set_total_cost": {
    "dl19": 0.071894,
    "dl20": 0.090814,
    "trec-covid": 0.138181,
    "nfcorpus": 0.627362,
    "touche": 0.151148,
    "dbpedia": 0.67332,
    "scifact": 0.87249,
    "signal": 0.137892,
    "news": 0.201152,
    "robust04": 0.877779,
    "bright-biology": 0.235877,
    "bright-earth-science": 0.303428,
    "bright-economics": 0.373577,
    "bright-psychology": 0.312807,
    "bright-robotics": 0.520279,
    "bright-stackoverflow": 0.578298,
    "bright-sustainable-living": 0.300603,
    "bright-leetcode": 0.569489,
    "bright-pony": 0.268028,
    "bright-aops": 0.278969,
    "bright-theoremqa-questions": 0.52755,
    "bright-theoremqa-theorems": 0.243353,
    "mldr-r1": 0.785184,
    "mldr-r1-1024": 0.1282,
    "mldr": 0.786157,
    "mldr-1024": 0.128258,
    "dense-8192": 1.390174,
    "dense-1024": 0.367477,
    "qwen-8192": 3.032697,
    "qwen-1024": 0.508062,
    "chunk2k-mldr": 0.855315,
    "chunk2k-news": 0.072505,
    "chunk2k-robust04": 0.31993,
    "news-full": 0.440894,
    "robust04-full": 2.516753
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.2147819995880127,
    "dl20": 0.6798603534698486,
    "trec-covid": 0.896918773651123,
    "nfcorpus": 0.5052204132080078,
    "touche": 0.5082263946533203,
    "dbpedia": 0.49233293533325195,
    "scifact": 0.4458754062652588,
    "signal": 0.46225571632385254,
    "news": 0.4644746780395508,
    "robust04": 0.5638480186462402,
    "bright-biology": 0.74222731590271,
    "bright-earth-science": 0.6000087261199951,
    "bright-economics": 0.5517199039459229,
    "bright-psychology": 0.5281784534454346,
    "bright-robotics": 0.4525883197784424,
    "bright-stackoverflow": 0.45212793350219727,
    "bright-sustainable-living": 0.5798649787902832,
    "bright-leetcode": 0.44022560119628906,
    "bright-pony": 0.4387643337249756,
    "bright-aops": 0.42602992057800293,
    "bright-theoremqa-questions": 0.4462313652038574,
    "bright-theoremqa-theorems": 0.5511307716369629,
    "mldr-r1": 0.8185586929321289,
    "mldr-r1-1024": 0.6127712726593018,
    "mldr": 0.720158576965332,
    "mldr-1024": 0.553870439529419,
    "dense-8192": 0.6244091987609863,
    "dense-1024": 0.5418543815612793,
    "qwen-8192": 0.6471405029296875,
    "qwen-1024": 0.5382733345031738,
    "chunk2k-mldr": 0.5356709957122803,
    "chunk2k-news": 0.4764995574951172,
    "chunk2k-robust04": 0.4820084571838379,
    "news-full": 0.7492766380310059,
    "robust04-full": 0.9647910594940186
   }
  },
  {
   "sy": "reflex-a",
   "label": "Morph Reflex (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.622782857142857,
   "total_cost": 15.69056,
   "set_mean": 0.44165297139125054,
   "fam_mean": 0.5250908097357846,
   "families": {
    "TREC DL": 0.7111551029778335,
    "BEIR": 0.5239520256743679,
    "BRIGHT": 0.2433803230616505,
    "German": 0.4953144520578958,
    "chunks": 0.6073621848542667,
    "full documents": 0.5693807697886933
   },
   "rank_fam": 14,
   "rank_set": 14,
   "vs_best_fam": [
    -0.01531200361414737,
    -0.020498254752732783,
    -0.009736185796687747
   ],
   "vs_best_set": [
    -0.017725099305875066,
    -0.021990215685902124,
    -0.013385240069359441
   ],
   "vs_first_fam": [
    0.0994227976224321,
    0.08928416552243862,
    0.10970872359944517
   ],
   "vs_first_set": [
    0.07814647604862997,
    0.07033355446523411,
    0.08586834127657303
   ],
   "set_vs_first": {
    "dl19": [
     0.22244887489939114,
     0.1674134508200149,
     0.2816280849922126
    ],
    "dl20": [
     0.214393656191101,
     0.14984891784474685,
     0.2811326270858891
    ],
    "trec-covid": [
     0.24839650817816505,
     0.19074614531408485,
     0.30625747352191546
    ],
    "nfcorpus": [
     0.06040544926793906,
     0.04432092278729949,
     0.07710992231220021
    ],
    "touche": [
     -0.13315581110112956,
     -0.19422722388705244,
     -0.07088972991590387
    ],
    "dbpedia": [
     0.1387650981702594,
     0.11715929239637879,
     0.16047633875219636
    ],
    "scifact": [
     0.11307169387646987,
     0.08337876046639947,
     0.14205634817554647
    ],
    "signal": [
     -0.04385500160020722,
     -0.08951523063849892,
     0.0026942935230140908
    ],
    "news": [
     0.07837657467941167,
     0.019668693140079463,
     0.13842877348375587
    ],
    "robust04": [
     0.22535483785617766,
     0.19537583534123754,
     0.2551398114228908
    ],
    "bright-biology": [
     0.13057462025439176,
     0.07707332867697336,
     0.1842455500257493
    ],
    "bright-earth-science": [
     0.1434934330715159,
     0.08855013111647525,
     0.20256072369826833
    ],
    "bright-economics": [
     0.08741738449213632,
     0.04195183850426762,
     0.13623448964674792
    ],
    "bright-psychology": [
     0.1837922546793087,
     0.12235375243890331,
     0.24713609450246868
    ],
    "bright-robotics": [
     0.12858161519110728,
     0.0760212159509388,
     0.1827073106234573
    ],
    "bright-stackoverflow": [
     0.09694878328675843,
     0.043014702429758495,
     0.15114234004378485
    ],
    "bright-sustainable-living": [
     0.13397075159879557,
     0.08353790518549806,
     0.18571040186878598
    ],
    "bright-leetcode": [
     0.052144486647575566,
     0.010948945218963668,
     0.09709019639873037
    ],
    "bright-pony": [
     0.16016018704538837,
     0.1340684515270255,
     0.18804086232618042
    ],
    "bright-aops": [
     0.025255048699490384,
     0.0032302701928286076,
     0.04963564040821934
    ],
    "bright-theoremqa-questions": [
     0.04179355947142088,
     0.014340591521746035,
     0.07258673031613845
    ],
    "bright-theoremqa-theorems": [
     0.0939921599761625,
     0.039357772552173514,
     0.157716223546553
    ],
    "mldr-r1": [
     0.06539053895906799,
     0.020776126556869556,
     0.11327837379910077
    ],
    "mldr-r1-1024": [
     -0.13062282067751924,
     -0.19877761688803736,
     -0.0629406649849053
    ],
    "mldr": [
     0.03256008949404687,
     -0.011666666666666603,
     0.07753858565140881
    ],
    "mldr-1024": [
     -0.16411135803932075,
     -0.23082422287946958,
     -0.0985786697547284
    ],
    "dense-8192": [
     0.09839758049619851,
     0.07588487938134408,
     0.1222624617793708
    ],
    "dense-1024": [
     0.04004501447134451,
     0.020970992318045,
     0.06051602066157427
    ],
    "qwen-8192": [
     0.08750967613699401,
     0.06174775414368394,
     0.11483128215585137
    ],
    "qwen-1024": [
     -0.11872884277073098,
     -0.15052819720290223,
     -0.0870975024157924
    ],
    "chunk2k-mldr": [
     0.026944414855263665,
     0.012062486499828051,
     0.041408124667092094
    ],
    "chunk2k-news": [
     -0.02505870512187991,
     -0.060153130936233534,
     0.015353512006389791
    ],
    "chunk2k-robust04": [
     0.08391458828645282,
     0.06063990051809931,
     0.10901270611684366
    ],
    "news-full": [
     0.08111386283633082,
     0.028472960439656803,
     0.13613168678507587
    ],
    "robust04-full": [
     0.2554464579441709,
     0.22637061008663822,
     0.2851212965386052
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.21842126554524607,
     0.17497184295699197,
     0.26247678071054636
    ],
    "BEIR": [
     0.08591991866588575,
     0.07067174846124605,
     0.10064009717297452
    ],
    "BRIGHT": [
     0.1065103570345043,
     0.09306001886860951,
     0.12055754730339117
    ],
    "German": [
     -0.011195015241239885,
     -0.02670086586241527,
     0.004577876127222338
    ],
    "chunks": [
     0.028600099339945523,
     0.013457553325702903,
     0.045207435036371424
    ],
    "full documents": [
     0.16828016039025087,
     0.13765122116190245,
     0.20013964445500743
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7282798773392984,
    "dl20": 0.6940303286163685,
    "trec-covid": 0.8430882091899727,
    "nfcorpus": 0.3978608758001435,
    "touche": 0.309036075251403,
    "dbpedia": 0.4567556767110712,
    "scifact": 0.791981121327301,
    "signal": 0.2869616157825782,
    "news": 0.4736017653372986,
    "robust04": 0.6323308659951756,
    "bright-biology": 0.3115928377985617,
    "bright-earth-science": 0.4242688624081228,
    "bright-economics": 0.25190105635407023,
    "bright-psychology": 0.31794624132192667,
    "bright-robotics": 0.23771155644615022,
    "bright-stackoverflow": 0.25879649460811643,
    "bright-sustainable-living": 0.2952859676444647,
    "bright-leetcode": 0.2992184368101753,
    "bright-pony": 0.2035503718033859,
    "bright-aops": 0.0897881076042461,
    "bright-theoremqa-questions": 0.11514200519157253,
    "bright-theoremqa-theorems": 0.11536193874901347,
    "mldr-r1": 0.6292916212043916,
    "mldr-r1-1024": 0.4332782615678044,
    "mldr": 0.687104045217639,
    "mldr-1024": 0.4904325976842714,
    "dense-8192": 0.3557410861909851,
    "dense-1024": 0.2973885201661311,
    "qwen-8192": 0.6377590016698343,
    "qwen-1024": 0.43152048276210936,
    "chunk2k-mldr": 0.428236008164249,
    "chunk2k-news": 0.6330250327395825,
    "chunk2k-robust04": 0.7608255136589686,
    "news-full": 0.47633905349421773,
    "robust04-full": 0.6624224860831689
   },
   "set_cost_per_1k": {
    "dl19": 0.8794,
    "dl20": 0.8916,
    "trec-covid": 1.9302,
    "nfcorpus": 1.4397,
    "touche": 2.2642,
    "dbpedia": 0.8918,
    "scifact": 2.0493,
    "signal": 0.6336,
    "news": 2.6832,
    "robust04": 2.6861,
    "bright-biology": 1.4892,
    "bright-earth-science": 1.8527,
    "bright-economics": 2.8184,
    "bright-psychology": 2.282,
    "bright-robotics": 2.9865,
    "bright-stackoverflow": 3.8961,
    "bright-sustainable-living": 1.9832,
    "bright-leetcode": 3.3462,
    "bright-pony": 1.6426,
    "bright-aops": 1.969,
    "bright-theoremqa-questions": 2.059,
    "bright-theoremqa-theorems": 2.4727,
    "mldr-r1": 6.9494,
    "mldr-r1-1024": 1.0176,
    "mldr": 6.9592,
    "mldr-1024": 1.0165,
    "dense-8192": 2.9662,
    "dense-1024": 0.6707,
    "qwen-8192": 6.8054,
    "qwen-1024": 1.0237,
    "chunk2k-mldr": 1.822,
    "chunk2k-news": 1.0798,
    "chunk2k-robust04": 1.1026,
    "news-full": 6.5965,
    "robust04-full": 8.6411
   },
   "set_total_cost": {
    "dl19": 0.037813,
    "dl20": 0.048149,
    "trec-covid": 0.09651,
    "nfcorpus": 0.443442,
    "touche": 0.110948,
    "dbpedia": 0.356721,
    "scifact": 0.614803,
    "signal": 0.061455,
    "news": 0.152941,
    "robust04": 0.668844,
    "bright-biology": 0.153383,
    "bright-earth-science": 0.214911,
    "bright-economics": 0.290293,
    "bright-psychology": 0.23048,
    "bright-robotics": 0.301634,
    "bright-stackoverflow": 0.455843,
    "bright-sustainable-living": 0.214182,
    "bright-leetcode": 0.475158,
    "bright-pony": 0.183968,
    "bright-aops": 0.218562,
    "bright-theoremqa-questions": 0.399444,
    "bright-theoremqa-theorems": 0.187926,
    "mldr-r1": 0.694936,
    "mldr-r1-1024": 0.101758,
    "mldr": 0.695916,
    "mldr-1024": 0.101649,
    "dense-8192": 1.186462,
    "dense-1024": 0.268261,
    "qwen-8192": 2.722143,
    "qwen-1024": 0.409489,
    "chunk2k-mldr": 0.72879,
    "chunk2k-news": 0.061548,
    "chunk2k-robust04": 0.274559,
    "news-full": 0.375999,
    "robust04-full": 2.15164
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.0988163948059082,
    "dl20": 0.5695908069610596,
    "trec-covid": 0.6055877208709717,
    "nfcorpus": 0.561467170715332,
    "touche": 0.6182370185852051,
    "dbpedia": 0.5640480518341064,
    "scifact": 0.6220676898956299,
    "signal": 0.5514225959777832,
    "news": 0.6621215343475342,
    "robust04": 1.2802929878234863,
    "bright-biology": 0.6645402908325195,
    "bright-earth-science": 0.6136109828948975,
    "bright-economics": 0.6834847927093506,
    "bright-psychology": 0.6450634002685547,
    "bright-robotics": 0.6688270568847656,
    "bright-stackoverflow": 0.6992416381835938,
    "bright-sustainable-living": 0.6638021469116211,
    "bright-leetcode": 0.6785733699798584,
    "bright-pony": 0.5802862644195557,
    "bright-aops": 0.61570143699646,
    "bright-theoremqa-questions": 0.5949697494506836,
    "bright-theoremqa-theorems": 0.643956184387207,
    "mldr-r1": 1.0954782962799072,
    "mldr-r1-1024": 0.635673999786377,
    "mldr": 1.1918056011199951,
    "mldr-1024": 0.688666820526123,
    "dense-8192": 1.045030117034912,
    "dense-1024": 0.5828468799591064,
    "qwen-8192": 1.1204197406768799,
    "qwen-1024": 0.647819995880127,
    "chunk2k-mldr": 0.7249021530151367,
    "chunk2k-news": 0.6994946002960205,
    "chunk2k-robust04": 0.7007236480712891,
    "news-full": 0.9573094844818115,
    "robust04-full": 1.713655948638916
   }
  },
  {
   "sy": "elephant-a",
   "label": "Baseten elephant-1 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 2.243877142857143,
   "total_cost": 13.257116,
   "set_mean": 0.43604268033807503,
   "fam_mean": 0.5239359521898549,
   "families": {
    "TREC DL": 0.7163315196273679,
    "BEIR": 0.5241788841806596,
    "BRIGHT": 0.2358974066165145,
    "German": 0.47706633572470036,
    "chunks": 0.6078169999570618,
    "full documents": 0.5823245670328254
   },
   "rank_fam": 15,
   "rank_set": 19,
   "vs_best_fam": [
    -0.016466861160077076,
    -0.021691904686350953,
    -0.011255028581153353
   ],
   "vs_best_set": [
    -0.0233353903590506,
    -0.027883480934300323,
    -0.018783068924688458
   ],
   "vs_first_fam": [
    0.0982679400765024,
    0.0879340756832411,
    0.10838627207619086
   ],
   "vs_first_set": [
    0.07253618499545443,
    0.0646917631522155,
    0.07999382615060946
   ],
   "set_vs_first": {
    "dl19": [
     0.22062730859964286,
     0.1607343046474058,
     0.2820637694842698
    ],
    "dl20": [
     0.22656805578991795,
     0.16531443357410658,
     0.2903522220926317
    ],
    "trec-covid": [
     0.22921682120843323,
     0.17243477210776692,
     0.2857274873457951
    ],
    "nfcorpus": [
     0.059995945160078556,
     0.044695029647864704,
     0.07578829079132715
    ],
    "touche": [
     -0.11495256560648381,
     -0.1790354233695301,
     -0.0538752814261495
    ],
    "dbpedia": [
     0.11618368642304,
     0.09439031163390149,
     0.13785056681821334
    ],
    "scifact": [
     0.09949641133030274,
     0.06969414675828411,
     0.12947385465634564
    ],
    "signal": [
     -0.01664481117672767,
     -0.05553378639527068,
     0.023633559457113873
    ],
    "news": [
     0.08729131860673339,
     0.030974578725208035,
     0.145063902445362
    ],
    "robust04": [
     0.22858741143204292,
     0.20020793966859202,
     0.2562128765061789
    ],
    "bright-biology": [
     0.11472799339500683,
     0.0637237301040301,
     0.1664913957119074
    ],
    "bright-earth-science": [
     0.09753096503480996,
     0.04564909669828476,
     0.15291531403901126
    ],
    "bright-economics": [
     0.07755788091478893,
     0.028446979988383275,
     0.13021970502276306
    ],
    "bright-psychology": [
     0.16084331687672215,
     0.09847757068633575,
     0.22544593130113427
    ],
    "bright-robotics": [
     0.12662729932064104,
     0.07445210226589435,
     0.1832422863236905
    ],
    "bright-stackoverflow": [
     0.08160648471852583,
     0.02848941917604647,
     0.13868580881001907
    ],
    "bright-sustainable-living": [
     0.10516635961820064,
     0.05400381873816748,
     0.1567637692552265
    ],
    "bright-leetcode": [
     0.08536002412682833,
     0.04416337280615065,
     0.1304939448406661
    ],
    "bright-pony": [
     0.15997864825705557,
     0.13448583997491684,
     0.1867513530727848
    ],
    "bright-aops": [
     0.049571637212542,
     0.028030047847277403,
     0.0742732676620458
    ],
    "bright-theoremqa-questions": [
     0.0448113301507775,
     0.019190419367920167,
     0.0747185951608873
    ],
    "bright-theoremqa-theorems": [
     0.0845473474465212,
     0.03377749146556662,
     0.14416901982889824
    ],
    "mldr-r1": [
     0.06214249687088036,
     0.020033145134059405,
     0.10710908374048622
    ],
    "mldr-r1-1024": [
     -0.1603518686220724,
     -0.22840024959677852,
     -0.09233892453792741
    ],
    "mldr": [
     0.014603052262055716,
     -0.037979400032045585,
     0.06718550455615646
    ],
    "mldr-1024": [
     -0.20125402817030996,
     -0.27187292940396146,
     -0.13245496936286671
    ],
    "dense-8192": [
     0.08845511646016446,
     0.06692042277865587,
     0.11114943035491687
    ],
    "dense-1024": [
     0.023020200401797142,
     0.002111591801799484,
     0.044562818597465303
    ],
    "qwen-8192": [
     0.07511872452668444,
     0.04857276098583396,
     0.10355558772583351
    ],
    "qwen-1024": [
     -0.13727874632468245,
     -0.17204271867445597,
     -0.10284492119903466
    ],
    "chunk2k-mldr": [
     0.020315764270714243,
     0.005064300223133533,
     0.03509851945628739
    ],
    "chunk2k-news": [
     -0.010512776772430787,
     -0.0552373652008078,
     0.03599955102918617
    ],
    "chunk2k-robust04": [
     0.07736175582993843,
     0.05651296345697687,
     0.09950137149533811
    ],
    "news-full": [
     0.10355275798360519,
     0.05354916974278662,
     0.15640776836116127
    ],
    "robust04-full": [
     0.2588951572851607,
     0.2317267585725954,
     0.2859719884201035
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2235976821947804,
     0.18037811049984898,
     0.2668938849633119
    ],
    "BEIR": [
     0.08614677717217742,
     0.07152077178659857,
     0.1008609389041106
    ],
    "BRIGHT": [
     0.09902744058936833,
     0.08558423768964649,
     0.1131409420857856
    ],
    "German": [
     -0.029443131574435337,
     -0.04595476379764672,
     -0.012916048740031074
    ],
    "chunks": [
     0.029054914442740627,
     0.011994107595150495,
     0.04682258365779379
    ],
    "full documents": [
     0.18122395763438295,
     0.15282252841181487,
     0.21130059137278576
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7264583110395502,
    "dl20": 0.7062047282151854,
    "trec-covid": 0.8239085222202409,
    "nfcorpus": 0.397451371692283,
    "touche": 0.3272393207460487,
    "dbpedia": 0.4341742649638518,
    "scifact": 0.7784058387811339,
    "signal": 0.3141718062060578,
    "news": 0.4825165092646203,
    "robust04": 0.6355634395710409,
    "bright-biology": 0.29574621093917675,
    "bright-earth-science": 0.37830639437141683,
    "bright-economics": 0.24204155277672285,
    "bright-psychology": 0.2949973035193401,
    "bright-robotics": 0.23575724057568398,
    "bright-stackoverflow": 0.24345419603988383,
    "bright-sustainable-living": 0.26648157566386976,
    "bright-leetcode": 0.33243397428942806,
    "bright-pony": 0.2033688330150531,
    "bright-aops": 0.11410469611729772,
    "bright-theoremqa-questions": 0.11815977587092914,
    "bright-theoremqa-theorems": 0.10591712621937217,
    "mldr-r1": 0.626043579116204,
    "mldr-r1-1024": 0.40354921362325125,
    "mldr": 0.6691470079856479,
    "mldr-1024": 0.4532899275532822,
    "dense-8192": 0.34579862215495105,
    "dense-1024": 0.28036370609658373,
    "qwen-8192": 0.6253680500595248,
    "qwen-1024": 0.4129705792081579,
    "chunk2k-mldr": 0.4216073575796996,
    "chunk2k-news": 0.6475709610890317,
    "chunk2k-robust04": 0.7542726812024542,
    "news-full": 0.4987779486414921,
    "robust04-full": 0.6658711854241587
   },
   "set_cost_per_1k": {
    "dl19": 0.7783,
    "dl20": 0.7885,
    "trec-covid": 1.654,
    "nfcorpus": 1.2323,
    "touche": 1.9324,
    "dbpedia": 0.7886,
    "scifact": 1.7532,
    "signal": 0.5735,
    "news": 2.2815,
    "robust04": 2.2839,
    "bright-biology": 1.2865,
    "bright-earth-science": 1.5896,
    "bright-economics": 2.3955,
    "bright-psychology": 1.9472,
    "bright-robotics": 3.5532,
    "bright-stackoverflow": 3.5258,
    "bright-sustainable-living": 1.6986,
    "bright-leetcode": 2.9586,
    "bright-pony": 1.4143,
    "bright-aops": 1.6738,
    "bright-theoremqa-questions": 1.7553,
    "bright-theoremqa-theorems": 2.1061,
    "mldr-r1": 5.8002,
    "mldr-r1-1024": 0.8623,
    "mldr": 5.8084,
    "mldr-1024": 0.8609,
    "dense-8192": 2.5298,
    "dense-1024": 0.5918,
    "qwen-8192": 5.6675,
    "qwen-1024": 0.8623,
    "chunk2k-mldr": 1.5276,
    "chunk2k-news": 0.9147,
    "chunk2k-robust04": 0.9287,
    "news-full": 5.6268,
    "robust04-full": 6.584
   },
   "set_total_cost": {
    "dl19": 0.033468,
    "dl20": 0.042581,
    "trec-covid": 0.0827,
    "nfcorpus": 0.379558,
    "touche": 0.094686,
    "dbpedia": 0.315424,
    "scifact": 0.52597,
    "signal": 0.055626,
    "news": 0.130045,
    "robust04": 0.568699,
    "bright-biology": 0.132506,
    "bright-earth-science": 0.184394,
    "bright-economics": 0.246739,
    "bright-psychology": 0.196663,
    "bright-robotics": 0.358878,
    "bright-stackoverflow": 0.412514,
    "bright-sustainable-living": 0.183446,
    "bright-leetcode": 0.420119,
    "bright-pony": 0.158403,
    "bright-aops": 0.185795,
    "bright-theoremqa-questions": 0.340526,
    "bright-theoremqa-theorems": 0.160063,
    "mldr-r1": 0.580024,
    "mldr-r1-1024": 0.086227,
    "mldr": 0.58084,
    "mldr-1024": 0.086089,
    "dense-8192": 1.011921,
    "dense-1024": 0.236715,
    "qwen-8192": 2.267015,
    "qwen-1024": 0.344904,
    "chunk2k-mldr": 0.611035,
    "chunk2k-news": 0.052139,
    "chunk2k-robust04": 0.231254,
    "news-full": 0.320727,
    "robust04-full": 1.639423
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.5914974212646484,
    "dl20": 0.58445143699646,
    "trec-covid": 0.5131094455718994,
    "nfcorpus": 0.4574565887451172,
    "touche": 0.4974355697631836,
    "dbpedia": 0.47925615310668945,
    "scifact": 0.5372073650360107,
    "signal": 0.5325028896331787,
    "news": 0.5234861373901367,
    "robust04": 0.5369601249694824,
    "bright-biology": 0.9519226551055908,
    "bright-earth-science": 0.4469022750854492,
    "bright-economics": 0.48090553283691406,
    "bright-psychology": 0.4087653160095215,
    "bright-robotics": 0.4369511604309082,
    "bright-stackoverflow": 0.4203813076019287,
    "bright-sustainable-living": 0.395688533782959,
    "bright-leetcode": 0.3942592144012451,
    "bright-pony": 0.4264242649078369,
    "bright-aops": 0.4152824878692627,
    "bright-theoremqa-questions": 0.4154527187347412,
    "bright-theoremqa-theorems": 0.3604307174682617,
    "mldr-r1": 0.6879637241363525,
    "mldr-r1-1024": 0.4180481433868408,
    "mldr": 0.7000181674957275,
    "mldr-1024": 0.43364977836608887,
    "dense-8192": 0.6280279159545898,
    "dense-1024": 0.39827823638916016,
    "qwen-8192": 0.6793913841247559,
    "qwen-1024": 0.40364742279052734,
    "chunk2k-mldr": 0.42531538009643555,
    "chunk2k-news": 0.3929281234741211,
    "chunk2k-robust04": 0.3933525085449219,
    "news-full": 0.6270196437835693,
    "robust04-full": 0.7281415462493896
   }
  },
  {
   "sy": "stl9b-a",
   "label": "StartLux-Decision v1.1 9B (A, local)",
   "type": "decision model",
   "how": "self-hosted",
   "priced": false,
   "cost_per_1k": 0.0,
   "total_cost": 0,
   "set_mean": 0.43953543862179995,
   "fam_mean": 0.5235954482343893,
   "families": {
    "TREC DL": 0.707394891062334,
    "BEIR": 0.5247666435622275,
    "BRIGHT": 0.24587513625713017,
    "German": 0.4803037967941992,
    "chunks": 0.611420968240466,
    "full documents": 0.5718112534899791
   },
   "rank_fam": 16,
   "rank_set": 16,
   "vs_best_fam": [
    -0.016807365115542684,
    -0.02181204965544414,
    -0.011829356080645033
   ],
   "vs_best_set": [
    -0.01984263207532566,
    -0.024227018748102135,
    -0.015596436950926319
   ],
   "vs_first_fam": [
    0.09792743612103678,
    0.08746149411341654,
    0.10840174739082784
   ],
   "vs_first_set": [
    0.07602894327917938,
    0.06804605552317632,
    0.0837614047220709
   ],
   "set_vs_first": {
    "dl19": [
     0.22179483685964096,
     0.16034403818408427,
     0.28363431728541433
    ],
    "dl20": [
     0.20752727039985225,
     0.14201569701091676,
     0.2735361601879756
    ],
    "trec-covid": [
     0.21894928309494444,
     0.16209082298090904,
     0.27421991072226737
    ],
    "nfcorpus": [
     0.05741354284332484,
     0.042486424141606804,
     0.0730325295755263
    ],
    "touche": [
     -0.1301346132848179,
     -0.19348440218619417,
     -0.06966308164333285
    ],
    "dbpedia": [
     0.12442592312520995,
     0.10272016399344941,
     0.14550771817213093
    ],
    "scifact": [
     0.116976228385828,
     0.08848723848191997,
     0.14653048059817375
    ],
    "signal": [
     -0.00995489660374621,
     -0.0446244954451267,
     0.026117591175477795
    ],
    "news": [
     0.10180773534707044,
     0.04782041149815702,
     0.1556224095971928
    ],
    "robust04": [
     0.2143930895221478,
     0.18598397768714803,
     0.24189470018706005
    ],
    "bright-biology": [
     0.15541506597694743,
     0.10329407827868492,
     0.20785107371800626
    ],
    "bright-earth-science": [
     0.1640749744908589,
     0.11162670325480345,
     0.22088424629830422
    ],
    "bright-economics": [
     0.09935692648047123,
     0.05111266017376098,
     0.15114458673371756
    ],
    "bright-psychology": [
     0.1767943910787333,
     0.11372771832119957,
     0.24198442471734147
    ],
    "bright-robotics": [
     0.14864397948964897,
     0.09095676601928868,
     0.20802989292728646
    ],
    "bright-stackoverflow": [
     0.08284499135129614,
     0.028092228259734897,
     0.1396053351338934
    ],
    "bright-sustainable-living": [
     0.1260545915952797,
     0.0780801597999756,
     0.17627731817174605
    ],
    "bright-leetcode": [
     0.051155860894621624,
     0.008965420797189982,
     0.09699268855531618
    ],
    "bright-pony": [
     0.13574551308791066,
     0.10943462577075458,
     0.16462349230316609
    ],
    "bright-aops": [
     0.020944274439387525,
     0.0005032130908723537,
     0.04239488237290919
    ],
    "bright-theoremqa-questions": [
     0.05268166073562411,
     0.026115386873335103,
     0.0836261230164711
    ],
    "bright-theoremqa-theorems": [
     0.09434981313902811,
     0.03931730774894845,
     0.1577383603805274
    ],
    "mldr-r1": [
     0.04884757621839675,
     0.0016896033083908524,
     0.09902626078387289
    ],
    "mldr-r1-1024": [
     -0.1363579032316402,
     -0.20431898594478565,
     -0.06762881278056171
    ],
    "mldr": [
     -0.006680581450417944,
     -0.06182493026163538,
     0.047737056144690815
    ],
    "mldr-1024": [
     -0.19432088170401896,
     -0.2679225321820916,
     -0.12227870747559788
    ],
    "dense-8192": [
     0.09091414332013037,
     0.06859113170547021,
     0.11390124527200496
    ],
    "dense-1024": [
     0.04517120795130991,
     0.02544277263318634,
     0.06598397578447074
    ],
    "qwen-8192": [
     0.060223323967535713,
     0.03430921934552955,
     0.08875427797005897
    ],
    "qwen-1024": [
     -0.1174422491107876,
     -0.1508701272366781,
     -0.08407237751561064
    ],
    "chunk2k-mldr": [
     0.02688959631280463,
     0.013092181109035095,
     0.040620102177689354
    ],
    "chunk2k-news": [
     0.0041017160688314735,
     -0.03339224865199697,
     0.04441751116487569
    ],
    "chunk2k-robust04": [
     0.06698533579679844,
     0.04648483685312732,
     0.08847590977544906
    ],
    "news-full": [
     0.10553821502558275,
     0.05408488683017176,
     0.15909202166299613
    ],
    "robust04-full": [
     0.23588307315749052,
     0.2086524189439929,
     0.2634128666555529
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2146610536297466,
     0.16975958479731895,
     0.2601130473513783
    ],
    "BEIR": [
     0.08673453655374516,
     0.07233226446167446,
     0.10108527448296442
    ],
    "BRIGHT": [
     0.10900517022998397,
     0.09478898726940428,
     0.12353659379403478
    ],
    "German": [
     -0.026205670504936496,
     -0.04324313276100293,
     -0.009715233365313308
    ],
    "chunks": [
     0.032658882726144846,
     0.017504602789688867,
     0.04833947304477926
    ],
    "full documents": [
     0.17071064409153663,
     0.14114094705317998,
     0.20064616555339967
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7276258392995483,
    "dl20": 0.6871639428251197,
    "trec-covid": 0.8136409841067521,
    "nfcorpus": 0.3948689693755293,
    "touche": 0.31205727306771464,
    "dbpedia": 0.44241650166602176,
    "scifact": 0.7958856558366592,
    "signal": 0.32086172077903924,
    "news": 0.49703292600495735,
    "robust04": 0.6213691176611458,
    "bright-biology": 0.33643328352111734,
    "bright-earth-science": 0.44485040382746577,
    "bright-economics": 0.26384059834240514,
    "bright-psychology": 0.31094837772135125,
    "bright-robotics": 0.2577739207446919,
    "bright-stackoverflow": 0.24469270267265414,
    "bright-sustainable-living": 0.2873698076409488,
    "bright-leetcode": 0.29822981105722135,
    "bright-pony": 0.1791356978459082,
    "bright-aops": 0.08547733334414324,
    "bright-theoremqa-questions": 0.12603010645577575,
    "bright-theoremqa-theorems": 0.11571959191187908,
    "mldr-r1": 0.6127486584637204,
    "mldr-r1-1024": 0.42754317901368344,
    "mldr": 0.6478633742731742,
    "mldr-1024": 0.4602230740195732,
    "dense-8192": 0.34825764901491696,
    "dense-1024": 0.3025147136460965,
    "qwen-8192": 0.610472649500376,
    "qwen-1024": 0.43280707642205274,
    "chunk2k-mldr": 0.42818118962178997,
    "chunk2k-news": 0.6621854539302939,
    "chunk2k-robust04": 0.7438962611693142,
    "news-full": 0.5007634056834697,
    "robust04-full": 0.6428591012964885
   },
   "set_cost_per_1k": {
    "dl19": 0.0,
    "dl20": 0.0,
    "trec-covid": 0.0,
    "nfcorpus": 0.0,
    "touche": 0.0,
    "dbpedia": 0.0,
    "scifact": 0.0,
    "signal": 0.0,
    "news": 0.0,
    "robust04": 0.0,
    "bright-biology": 0.0,
    "bright-earth-science": 0.0,
    "bright-economics": 0.0,
    "bright-psychology": 0.0,
    "bright-robotics": 0.0,
    "bright-stackoverflow": 0.0,
    "bright-sustainable-living": 0.0,
    "bright-leetcode": 0.0,
    "bright-pony": 0.0,
    "bright-aops": 0.0,
    "bright-theoremqa-questions": 0.0,
    "bright-theoremqa-theorems": 0.0,
    "mldr-r1": 0.0,
    "mldr-r1-1024": 0.0,
    "mldr": 0.0,
    "mldr-1024": 0.0,
    "dense-8192": 0.0,
    "dense-1024": 0.0,
    "qwen-8192": 0.0,
    "qwen-1024": 0.0,
    "chunk2k-mldr": 0.0,
    "chunk2k-news": 0.0,
    "chunk2k-robust04": 0.0,
    "news-full": 0.0,
    "robust04-full": 0.0
   },
   "set_total_cost": {
    "dl19": 0.0,
    "dl20": 0.0,
    "trec-covid": 0.0,
    "nfcorpus": 0.0,
    "touche": 0.0,
    "dbpedia": 0.0,
    "scifact": 0.0,
    "signal": 0.0,
    "news": 0.0,
    "robust04": 0.0,
    "bright-biology": 0.0,
    "bright-earth-science": 0.0,
    "bright-economics": 0.0,
    "bright-psychology": 0.0,
    "bright-robotics": 0.0,
    "bright-stackoverflow": 0.0,
    "bright-sustainable-living": 0.0,
    "bright-leetcode": 0.0,
    "bright-pony": 0.0,
    "bright-aops": 0.0,
    "bright-theoremqa-questions": 0.0,
    "bright-theoremqa-theorems": 0.0,
    "mldr-r1": 0.0,
    "mldr-r1-1024": 0.0,
    "mldr": 0.0,
    "mldr-1024": 0.0,
    "dense-8192": 0.0,
    "dense-1024": 0.0,
    "qwen-8192": 0.0,
    "qwen-1024": 0.0,
    "chunk2k-mldr": 0.0,
    "chunk2k-news": 0.0,
    "chunk2k-robust04": 0.0,
    "news-full": 0.0,
    "robust04-full": 0.0
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.22909045219421387,
    "dl20": 0.2295219898223877,
    "trec-covid": 0.5438480377197266,
    "nfcorpus": 0.5283429622650146,
    "touche": 0.45452451705932617,
    "dbpedia": 0.23378658294677734,
    "scifact": 0.5265083312988281,
    "signal": 0.177199125289917,
    "news": 0.5284185409545898,
    "robust04": 0.46546435356140137,
    "bright-biology": 0.3768124580383301,
    "bright-earth-science": 0.5604336261749268,
    "bright-economics": 0.5723698139190674,
    "bright-psychology": 0.5269598960876465,
    "bright-robotics": 0.622180700302124,
    "bright-stackoverflow": 0.6981885433197021,
    "bright-sustainable-living": 0.5031826496124268,
    "bright-leetcode": 0.7845461368560791,
    "bright-pony": 0.4126274585723877,
    "bright-aops": 0.6196041107177734,
    "bright-theoremqa-questions": 0.5966141223907471,
    "bright-theoremqa-theorems": 0.6193099021911621,
    "mldr-r1": 7.081637144088745,
    "mldr-r1-1024": 0.8379614353179932,
    "mldr": 7.121917247772217,
    "mldr-1024": 0.8317952156066895,
    "dense-8192": 6.783867359161377,
    "dense-1024": 0.806481122970581,
    "qwen-8192": 7.628962755203247,
    "qwen-1024": 0.851886510848999,
    "chunk2k-mldr": 1.639139175415039,
    "chunk2k-news": 1.4024641513824463,
    "chunk2k-robust04": 1.4486324787139893,
    "news-full": 3.813844919204712,
    "robust04-full": 5.8156898021698
   }
  },
  {
   "sy": "cohere4fast",
   "label": "Cohere Rerank 4 Fast",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 4.042974285714285,
   "total_cost": 23.832,
   "set_mean": 0.4360020213648495,
   "fam_mean": 0.5224681159646841,
   "families": {
    "TREC DL": 0.7243665716757663,
    "BEIR": 0.5299915046936361,
    "BRIGHT": 0.2253811129235135,
    "German": 0.49287926611873234,
    "chunks": 0.5994176020841778,
    "full documents": 0.5627726382922785
   },
   "rank_fam": 17,
   "rank_set": 20,
   "vs_best_fam": [
    -0.01793469738524789,
    -0.023041901843372625,
    -0.012804592828673137
   ],
   "vs_best_set": [
    -0.023376049332276116,
    -0.02842069943797147,
    -0.01835332572139795
   ],
   "vs_first_fam": [
    0.09680010385133159,
    0.08726412535229873,
    0.10643958790541812
   ],
   "vs_first_set": [
    0.07249552602222892,
    0.0649426453612394,
    0.07978515954293484
   ],
   "set_vs_first": {
    "dl19": [
     0.24241887101912563,
     0.18709495429220335,
     0.2985399312117536
    ],
    "dl20": [
     0.2208465974672323,
     0.1539205169594801,
     0.2882079066027169
    ],
    "trec-covid": [
     0.24659870683892826,
     0.1947109579346571,
     0.2995073811013772
    ],
    "nfcorpus": [
     0.0511384644914466,
     0.036041779932809714,
     0.06653748354040417
    ],
    "touche": [
     -0.07949062439728405,
     -0.1458478342887794,
     -0.0143295272586767
    ],
    "dbpedia": [
     0.1350228837324564,
     0.11562873980250876,
     0.15410575636364376
    ],
    "scifact": [
     0.09627397873089338,
     0.068792884975171,
     0.12396585748057021
    ],
    "signal": [
     -0.012769667381231364,
     -0.045298735317783945,
     0.021589559340271125
    ],
    "news": [
     0.11169935612267273,
     0.06925414657970547,
     0.15532740044643667
    ],
    "robust04": [
     0.18720208334334892,
     0.16024080911839056,
     0.21383749157169551
    ],
    "bright-biology": [
     0.1288803522527487,
     0.07683147949976404,
     0.1823675580605913
    ],
    "bright-earth-science": [
     0.12123344523620844,
     0.06976291379935046,
     0.17446709654517933
    ],
    "bright-economics": [
     0.0736405434891804,
     0.026665894637710713,
     0.1240653697842945
    ],
    "bright-psychology": [
     0.14278799461479103,
     0.08492845826939029,
     0.20244433339246615
    ],
    "bright-robotics": [
     0.09398103851497061,
     0.043706590506337226,
     0.14612037690269192
    ],
    "bright-stackoverflow": [
     0.05927746447258686,
     0.0094552614503427,
     0.11030169802632062
    ],
    "bright-sustainable-living": [
     0.09589436445707689,
     0.04202121845200121,
     0.1490958433448108
    ],
    "bright-leetcode": [
     0.021885562146157805,
     -0.012655835336532278,
     0.056175593002719626
    ],
    "bright-pony": [
     0.10574063277497756,
     0.08303080161456647,
     0.12879312812871624
    ],
    "bright-aops": [
     0.0644057761076001,
     0.03795354275919406,
     0.09452239588835579
    ],
    "bright-theoremqa-questions": [
     0.05216161436923361,
     0.024215150377992267,
     0.08380753444907542
    ],
    "bright-theoremqa-theorems": [
     0.10224497432087609,
     0.046693774746490196,
     0.1671209792139337
    ],
    "mldr-r1": [
     0.06563670800167054,
     0.02063954611887353,
     0.1140634099612774
    ],
    "mldr-r1-1024": [
     -0.13189126633322157,
     -0.19800802922985306,
     -0.06907765732776333
    ],
    "mldr": [
     0.001341848119884248,
     -0.043845029271165736,
     0.0458701338146531
    ],
    "mldr-1024": [
     -0.15079165158708008,
     -0.22438799965353978,
     -0.07783978073576825
    ],
    "dense-8192": [
     0.09227291501874785,
     0.07037132416440225,
     0.11480463993538054
    ],
    "dense-1024": [
     0.05868917418924924,
     0.03966995253489791,
     0.0794923705273034
    ],
    "qwen-8192": [
     0.06224004799126304,
     0.03651664744114136,
     0.08995803196160213
    ],
    "qwen-1024": [
     -0.10653938484374004,
     -0.13923386531178822,
     -0.07357490844841663
    ],
    "chunk2k-mldr": [
     0.037846559306557614,
     0.023620091389240372,
     0.0520539819294254
    ],
    "chunk2k-news": [
     -0.021072248536918803,
     -0.05943806042513944,
     0.017545701068983677
    ],
    "chunk2k-robust04": [
     0.04519223893993107,
     0.02373253947020182,
     0.06737727855637676
    ],
    "news-full": [
     0.111491461649114,
     0.07225390444034757,
     0.1525880891378535
    ],
    "robust04-full": [
     0.21185259613855817,
     0.1865217950056533,
     0.23782996838359866
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.23163273424317896,
     0.18777009948410062,
     0.274886223068201
    ],
    "BEIR": [
     0.09195939768515386,
     0.07865343577405012,
     0.10567865649846542
    ],
    "BRIGHT": [
     0.08851114689636733,
     0.07537967338280119,
     0.10225841316646445
    ],
    "German": [
     -0.013630201180403347,
     -0.029410712810302123,
     0.0023735244342596995
    ],
    "chunks": [
     0.020655516569856626,
     0.004535852500880028,
     0.036031480600340005
    ],
    "full documents": [
     0.16167202889383608,
     0.13838053199474679,
     0.18554354806740933
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7482498734590329,
    "dl20": 0.7004832698924998,
    "trec-covid": 0.8412904078507359,
    "nfcorpus": 0.38859389102365105,
    "touche": 0.3627012619552485,
    "dbpedia": 0.4530134622732682,
    "scifact": 0.7751834061817245,
    "signal": 0.3180469500015541,
    "news": 0.5069245467805596,
    "robust04": 0.5941781114823469,
    "bright-biology": 0.3098985697969186,
    "bright-earth-science": 0.4020088745728153,
    "bright-economics": 0.2381242153511143,
    "bright-psychology": 0.276941981257409,
    "bright-robotics": 0.20311097977001355,
    "bright-stackoverflow": 0.22112517579394486,
    "bright-sustainable-living": 0.257209580502746,
    "bright-leetcode": 0.26895951230875753,
    "bright-pony": 0.14913081753297508,
    "bright-aops": 0.1289388350123558,
    "bright-theoremqa-questions": 0.12551006008938526,
    "bright-theoremqa-theorems": 0.12361475309372706,
    "mldr-r1": 0.6295377902469942,
    "mldr-r1-1024": 0.4320098159121021,
    "mldr": 0.6558858038434764,
    "mldr-1024": 0.5037523041365121,
    "dense-8192": 0.34961642071353444,
    "dense-1024": 0.3160326798840358,
    "qwen-8192": 0.6124893735241034,
    "qwen-1024": 0.4437099406891003,
    "chunk2k-mldr": 0.43913815261554295,
    "chunk2k-news": 0.6370114893245437,
    "chunk2k-robust04": 0.7221031643124468,
    "news-full": 0.5067166523070009,
    "robust04-full": 0.6188286242775561
   },
   "set_cost_per_1k": {
    "dl19": 2.0,
    "dl20": 2.0,
    "trec-covid": 4.0,
    "nfcorpus": 3.2987,
    "touche": 4.0,
    "dbpedia": 2.04,
    "scifact": 3.9933,
    "signal": 2.0,
    "news": 4.0,
    "robust04": 4.0,
    "bright-biology": 3.6699,
    "bright-earth-science": 4.0,
    "bright-economics": 4.0583,
    "bright-psychology": 4.0,
    "bright-robotics": 5.6238,
    "bright-stackoverflow": 4.5983,
    "bright-sustainable-living": 4.0185,
    "bright-leetcode": 4.3803,
    "bright-pony": 3.2143,
    "bright-aops": 3.3333,
    "bright-theoremqa-questions": 3.4948,
    "bright-theoremqa-theorems": 4.0,
    "mldr-r1": 8.42,
    "mldr-r1-1024": 2.0,
    "mldr": 8.5,
    "mldr-1024": 2.0,
    "dense-8192": 4.375,
    "dense-1024": 2.0,
    "qwen-8192": 8.085,
    "qwen-1024": 2.0,
    "chunk2k-mldr": 2.765,
    "chunk2k-news": 2.0,
    "chunk2k-robust04": 2.0,
    "news-full": 7.9649,
    "robust04-full": 9.6707
   },
   "set_total_cost": {
    "dl19": 0.086,
    "dl20": 0.108,
    "trec-covid": 0.2,
    "nfcorpus": 1.016,
    "touche": 0.196,
    "dbpedia": 0.816,
    "scifact": 1.198,
    "signal": 0.194,
    "news": 0.228,
    "robust04": 0.996,
    "bright-biology": 0.378,
    "bright-earth-science": 0.464,
    "bright-economics": 0.418,
    "bright-psychology": 0.404,
    "bright-robotics": 0.568,
    "bright-stackoverflow": 0.538,
    "bright-sustainable-living": 0.434,
    "bright-leetcode": 0.622,
    "bright-pony": 0.36,
    "bright-aops": 0.37,
    "bright-theoremqa-questions": 0.678,
    "bright-theoremqa-theorems": 0.304,
    "mldr-r1": 0.842,
    "mldr-r1-1024": 0.2,
    "mldr": 0.85,
    "mldr-1024": 0.2,
    "dense-8192": 1.75,
    "dense-1024": 0.8,
    "qwen-8192": 3.234,
    "qwen-1024": 0.8,
    "chunk2k-mldr": 1.106,
    "chunk2k-news": 0.114,
    "chunk2k-robust04": 0.498,
    "news-full": 0.454,
    "robust04-full": 2.408
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.7923121452331543,
    "dl20": 0.7373876571655273,
    "trec-covid": 1.2320454120635986,
    "nfcorpus": 1.135072946548462,
    "touche": 1.325901746749878,
    "dbpedia": 0.7352452278137207,
    "scifact": 1.2084434032440186,
    "signal": 0.5793192386627197,
    "news": 1.471062183380127,
    "robust04": 1.4892868995666504,
    "bright-biology": 0.9563450813293457,
    "bright-earth-science": 1.0370399951934814,
    "bright-economics": 1.3592090606689453,
    "bright-psychology": 1.1928982734680176,
    "bright-robotics": 1.2185463905334473,
    "bright-stackoverflow": 1.4882018566131592,
    "bright-sustainable-living": 1.1680898666381836,
    "bright-leetcode": 1.3550286293029785,
    "bright-pony": 1.022099494934082,
    "bright-aops": 1.1257822513580322,
    "bright-theoremqa-questions": 1.121718168258667,
    "bright-theoremqa-theorems": 1.197876214981079,
    "mldr-r1": 2.6290781497955322,
    "mldr-r1-1024": 1.0000815391540527,
    "mldr": 2.629525661468506,
    "mldr-1024": 1.1813111305236816,
    "dense-8192": 1.9290168285369873,
    "dense-1024": 0.963599681854248,
    "qwen-8192": 2.425969362258911,
    "qwen-1024": 1.056854486465454,
    "chunk2k-mldr": 1.253711462020874,
    "chunk2k-news": 1.0245137214660645,
    "chunk2k-robust04": 1.0361406803131104,
    "news-full": 2.583132028579712,
    "robust04-full": 2.758302927017212
   }
  },
  {
   "sy": "qwen",
   "label": "Qwen3 Reranker 8B",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 12.480422857142857,
   "total_cost": 75.748098,
   "set_mean": 0.436935041720635,
   "fam_mean": 0.5215192526719128,
   "families": {
    "TREC DL": 0.7019416384804268,
    "BEIR": 0.5419115341501961,
    "BRIGHT": 0.20383955890674332,
    "German": 0.5239250088904206,
    "chunks": 0.6010805808481395,
    "full documents": 0.5564171947555505
   },
   "rank_fam": 18,
   "rank_set": 18,
   "vs_best_fam": [
    -0.0188835606780192,
    -0.02379679626376029,
    -0.013948682865273659
   ],
   "vs_best_set": [
    -0.0224430289764906,
    -0.027363772981515756,
    -0.01770611232536195
   ],
   "vs_first_fam": [
    0.09585124055856027,
    0.08609226695317337,
    0.10562307142872362
   ],
   "vs_first_set": [
    0.07342854637801444,
    0.0660785017841156,
    0.08089902787087466
   ],
   "set_vs_first": {
    "dl19": [
     0.22613587687077452,
     0.162847553596828,
     0.2884301089591751
    ],
    "dl20": [
     0.19227972522490427,
     0.13556706220891185,
     0.252263222211883
    ],
    "trec-covid": [
     0.2508953601256495,
     0.19928139975137127,
     0.30065304634180523
    ],
    "nfcorpus": [
     0.05597098298017261,
     0.04120336909465416,
     0.07137241899159186
    ],
    "touche": [
     -0.030938713127657558,
     -0.08883903707132118,
     0.028158649289246607
    ],
    "dbpedia": [
     0.14216332366640427,
     0.12378350223389856,
     0.16086012240868108
    ],
    "scifact": [
     0.11945713098871391,
     0.09149018975202305,
     0.14850762738518375
    ],
    "signal": [
     -0.00024191324095607092,
     -0.036588675419422234,
     0.037635933181944636
    ],
    "news": [
     0.11362146489618302,
     0.06535161330618028,
     0.16457230671446332
    ],
    "robust04": [
     0.18010778084520113,
     0.1535504562157255,
     0.20561263083059123
    ],
    "bright-biology": [
     0.04631352728567706,
     -0.0009788511705546565,
     0.09333263938181366
    ],
    "bright-earth-science": [
     0.07448231294770302,
     0.02138683230966376,
     0.12955924559619478
    ],
    "bright-economics": [
     0.06461169457088153,
     0.017963976186006425,
     0.11519367651868614
    ],
    "bright-psychology": [
     0.12597896433622952,
     0.06673199510423938,
     0.18905247969548572
    ],
    "bright-robotics": [
     0.14125766566265846,
     0.08382971248303575,
     0.20055356335194027
    ],
    "bright-stackoverflow": [
     0.037837559541310656,
     -0.011976611585253844,
     0.08817038677334588
    ],
    "bright-sustainable-living": [
     0.06379606377939528,
     0.0100435551532225,
     0.11550882852707461
    ],
    "bright-leetcode": [
     0.04120769087319784,
     0.0009171435450818777,
     0.08486239800602688
    ],
    "bright-pony": [
     0.05536326599978008,
     0.03270143101669613,
     0.07831165949569162
    ],
    "bright-aops": [
     0.04297958682300271,
     0.020055863574580057,
     0.06955415868858733
    ],
    "bright-theoremqa-questions": [
     0.037535322408587896,
     0.011274894916256092,
     0.06650313028453984
    ],
    "bright-theoremqa-theorems": [
     0.0722714603267414,
     0.03138632084536259,
     0.11959618950889922
    ],
    "mldr-r1": [
     0.10009750921931304,
     0.05571302597506089,
     0.15033665666897744
    ],
    "mldr-r1-1024": [
     -0.11500887718085567,
     -0.18044299879026143,
     -0.05005968164027352
    ],
    "mldr": [
     0.06676534181212235,
     0.02462112702640984,
     0.11553321557922536
    ],
    "mldr-1024": [
     -0.11393192298669752,
     -0.18239646378548435,
     -0.047961699491674836
    ],
    "dense-8192": [
     0.10395095070722837,
     0.08160657316672867,
     0.127789951623933
    ],
    "dense-1024": [
     0.06664267613653124,
     0.046301798981036174,
     0.08792193278603277
    ],
    "qwen-8192": [
     0.1115253707785332,
     0.08542574638095268,
     0.1389961237339351
    ],
    "qwen-1024": [
     -0.080716715755896,
     -0.11258997578600594,
     -0.0482093370075955
    ],
    "chunk2k-mldr": [
     0.04628785221100101,
     0.033096202613763726,
     0.059178383717377436
    ],
    "chunk2k-news": [
     -0.02180659520135375,
     -0.054083590661072045,
     0.008030367459889165
    ],
    "chunk2k-robust04": [
     0.04247422899180775,
     0.024285167876068714,
     0.062043079313806815
    ],
    "news-full": [
     0.1203699910365062,
     0.07369118712657557,
     0.16843346697152722
    ],
    "robust04-full": [
     0.19026317967770995,
     0.16285961458031512,
     0.21821644401413248
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2092078010478394,
     0.16728260292954988,
     0.2520149946345731
    ],
    "BEIR": [
     0.10387942714171386,
     0.09085925197980016,
     0.11754564302950259
    ],
    "BRIGHT": [
     0.06696959287959711,
     0.05393992558347756,
     0.08064280679219821
    ],
    "German": [
     0.017415541591284875,
     0.001763991031333935,
     0.03318404544861452
    ],
    "chunks": [
     0.022318495333818335,
     0.008871743261739508,
     0.03498668803973977
    ],
    "full documents": [
     0.15531658535710807,
     0.12762674790028009,
     0.18404848711766644
    ]
   },
   "refused_total": 0,
   "failed_total": 6,
   "not_done_share": 0.0009995002498750624,
   "fallback": {
    "set_mean": 0.4372109911488762,
    "fam_mean": 0.5223241051709496,
    "families": {
     "TREC DL": 0.7019416384804268,
     "BEIR": 0.5419115341501961,
     "BRIGHT": 0.20383955890674332,
     "German": 0.5239250088904206,
     "chunks": 0.6010805808481395,
     "full documents": 0.5612463097497713
    },
    "sets": {
     "dl19": 0.7319668793106818,
     "dl20": 0.6719163976501717,
     "trec-covid": 0.8455870611374572,
     "nfcorpus": 0.39342640951237706,
     "touche": 0.411253173224875,
     "dbpedia": 0.4601539022072161,
     "scifact": 0.7983665584395451,
     "signal": 0.3305747041418294,
     "news": 0.5088466555540699,
     "robust04": 0.5870838089841991,
     "bright-biology": 0.22733174482984697,
     "bright-earth-science": 0.3552577422843099,
     "bright-economics": 0.22909536643281544,
     "bright-psychology": 0.2601329509788475,
     "bright-robotics": 0.2503876069177014,
     "bright-stackoverflow": 0.19968527086266866,
     "bright-sustainable-living": 0.2251112798250644,
     "bright-leetcode": 0.28828164103579756,
     "bright-pony": 0.0987534507577776,
     "bright-aops": 0.10751264572775843,
     "bright-theoremqa-questions": 0.11088376812873954,
     "bright-theoremqa-theorems": 0.09364123909959236,
     "mldr-r1": 0.6639985914646367,
     "mldr-r1-1024": 0.448892205064468,
     "mldr": 0.7213092975357145,
     "mldr-1024": 0.5406120327368946,
     "dense-8192": 0.36129445640201496,
     "dense-1024": 0.3239861818313177,
     "qwen-8192": 0.6617746963113738,
     "qwen-1024": 0.46953260977694433,
     "chunk2k-mldr": 0.44757944551998624,
     "chunk2k-news": 0.6362771426601087,
     "chunk2k-robust04": 0.7193851543643235,
     "news-full": 0.5155951816943931,
     "robust04-full": 0.6068974378051496
    }
   },
   "sets": {
    "dl19": 0.7319668793106818,
    "dl20": 0.6719163976501717,
    "trec-covid": 0.8455870611374572,
    "nfcorpus": 0.39342640951237706,
    "touche": 0.411253173224875,
    "dbpedia": 0.4601539022072161,
    "scifact": 0.7983665584395451,
    "signal": 0.3305747041418294,
    "news": 0.5088466555540699,
    "robust04": 0.5870838089841991,
    "bright-biology": 0.22733174482984697,
    "bright-earth-science": 0.3552577422843099,
    "bright-economics": 0.22909536643281544,
    "bright-psychology": 0.2601329509788475,
    "bright-robotics": 0.2503876069177014,
    "bright-stackoverflow": 0.19968527086266866,
    "bright-sustainable-living": 0.2251112798250644,
    "bright-leetcode": 0.28828164103579756,
    "bright-pony": 0.0987534507577776,
    "bright-aops": 0.10751264572775843,
    "bright-theoremqa-questions": 0.11088376812873954,
    "bright-theoremqa-theorems": 0.09364123909959236,
    "mldr-r1": 0.6639985914646367,
    "mldr-r1-1024": 0.448892205064468,
    "mldr": 0.7213092975357145,
    "mldr-1024": 0.5406120327368946,
    "dense-8192": 0.36129445640201496,
    "dense-1024": 0.32398618183131783,
    "qwen-8192": 0.6617746963113735,
    "qwen-1024": 0.46953260977694433,
    "chunk2k-mldr": 0.44757944551998635,
    "chunk2k-news": 0.6362771426601087,
    "chunk2k-robust04": 0.7193851543643235,
    "news-full": 0.5155951816943931,
    "robust04-full": 0.5972392078167079
   },
   "set_cost_per_1k": {
    "dl19": 3.3211,
    "dl20": 3.3797,
    "trec-covid": 8.3862,
    "nfcorpus": 6.2477,
    "touche": 9.9199,
    "dbpedia": 3.3935,
    "scifact": 8.9222,
    "signal": 2.1548,
    "news": 11.9291,
    "robust04": 11.9678,
    "bright-biology": 6.2028,
    "bright-earth-science": 7.6523,
    "bright-economics": 12.2731,
    "bright-psychology": 9.9056,
    "bright-robotics": 18.8334,
    "bright-stackoverflow": 17.8129,
    "bright-sustainable-living": 8.4763,
    "bright-leetcode": 15.34,
    "bright-pony": 6.6391,
    "bright-aops": 8.4574,
    "bright-theoremqa-questions": 8.8338,
    "bright-theoremqa-theorems": 10.3898,
    "mldr-r1": 37.9472,
    "mldr-r1-1024": 5.3713,
    "mldr": 37.9073,
    "mldr-1024": 5.3637,
    "dense-8192": 16.1899,
    "dense-1024": 3.5826,
    "qwen-8192": 36.0765,
    "qwen-1024": 5.2584,
    "chunk2k-mldr": 9.489,
    "chunk2k-news": 5.0116,
    "chunk2k-robust04": 5.0979,
    "news-full": 31.3565,
    "robust04-full": 37.7244
   },
   "set_total_cost": {
    "dl19": 0.142808,
    "dl20": 0.182504,
    "trec-covid": 0.419309,
    "nfcorpus": 1.924302,
    "touche": 0.486077,
    "dbpedia": 1.357384,
    "scifact": 2.676656,
    "signal": 0.209015,
    "news": 0.679958,
    "robust04": 2.979974,
    "bright-biology": 0.638886,
    "bright-earth-science": 0.887664,
    "bright-economics": 1.264129,
    "bright-psychology": 1.000464,
    "bright-robotics": 1.90217,
    "bright-stackoverflow": 2.084108,
    "bright-sustainable-living": 0.915437,
    "bright-leetcode": 2.178275,
    "bright-pony": 0.743584,
    "bright-aops": 0.938771,
    "bright-theoremqa-questions": 1.713763,
    "bright-theoremqa-theorems": 0.789622,
    "mldr-r1": 3.794724,
    "mldr-r1-1024": 0.53713,
    "mldr": 3.790726,
    "mldr-1024": 0.536367,
    "dense-8192": 6.475941,
    "dense-1024": 1.433036,
    "qwen-8192": 14.430613,
    "qwen-1024": 2.103358,
    "chunk2k-mldr": 3.795612,
    "chunk2k-news": 0.285663,
    "chunk2k-robust04": 1.269374,
    "news-full": 1.787323,
    "robust04-full": 9.393371
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 6
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.7063326835632324,
    "dl20": 1.6945099830627441,
    "trec-covid": 5.023986339569092,
    "nfcorpus": 3.492598295211792,
    "touche": 3.820399045944214,
    "dbpedia": 2.303159713745117,
    "scifact": 3.7773587703704834,
    "signal": 1.0859699249267578,
    "news": 4.600764274597168,
    "robust04": 4.9412782192230225,
    "bright-biology": 2.1635026931762695,
    "bright-earth-science": 2.6754164695739746,
    "bright-economics": 4.252457618713379,
    "bright-psychology": 4.216951608657837,
    "bright-robotics": 3.7741799354553223,
    "bright-stackoverflow": 4.671292066574097,
    "bright-sustainable-living": 2.6869025230407715,
    "bright-leetcode": 3.488482713699341,
    "bright-pony": 2.617725133895874,
    "bright-aops": 2.989457845687866,
    "bright-theoremqa-questions": 3.460094690322876,
    "bright-theoremqa-theorems": 4.824071168899536,
    "mldr-r1": 12.1086905002594,
    "mldr-r1-1024": 2.305677652359009,
    "mldr": 9.863359689712524,
    "mldr-1024": 2.4390809535980225,
    "dense-8192": 5.46435022354126,
    "dense-1024": 1.6104326248168945,
    "qwen-8192": 9.288369417190552,
    "qwen-1024": 2.147341728210449,
    "chunk2k-mldr": 2.961399555206299,
    "chunk2k-news": 1.9254584312438965,
    "chunk2k-robust04": 1.9591763019561768,
    "news-full": 6.582347631454468,
    "robust04-full": 8.079960107803345
   }
  },
  {
   "sy": "mercury-a",
   "label": "Inception Mercury Decide (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 1.2014314285714285,
   "total_cost": 7.185292,
   "set_mean": 0.4375857984571522,
   "fam_mean": 0.5200636544814781,
   "families": {
    "TREC DL": 0.7024716480330158,
    "BEIR": 0.5171990186531553,
    "BRIGHT": 0.240877472775144,
    "German": 0.49359744697438335,
    "chunks": 0.6011855707059174,
    "full documents": 0.5650507697472525
   },
   "rank_fam": 19,
   "rank_set": 17,
   "vs_best_fam": [
    -0.020339158868453916,
    -0.025537392353385223,
    -0.01503695568391236
   ],
   "vs_best_set": [
    -0.021792272239973445,
    -0.02600711907827004,
    -0.017599258166204796
   ],
   "vs_first_fam": [
    0.09439564236812555,
    0.08375610662939138,
    0.10481859151205818
   ],
   "vs_first_set": [
    0.07407930311453159,
    0.06626261936083365,
    0.08189423497570021
   ],
   "set_vs_first": {
    "dl19": [
     0.20504125637505255,
     0.14077830343985365,
     0.270094883433291
    ],
    "dl20": [
     0.2144343648258042,
     0.15034692499091773,
     0.28208698531941456
    ],
    "trec-covid": [
     0.22752964324878233,
     0.17159453838232708,
     0.2844685148971231
    ],
    "nfcorpus": [
     0.055401601217648144,
     0.04000533793110961,
     0.07149427914342449
    ],
    "touche": [
     -0.1667908617728417,
     -0.23497041352006637,
     -0.10010983528686929
    ],
    "dbpedia": [
     0.12435062558808846,
     0.10249967709699026,
     0.14627112851271618
    ],
    "scifact": [
     0.10467502732016998,
     0.07279092126093123,
     0.13661533671935888
    ],
    "signal": [
     -0.026003145427852148,
     -0.06390064416717911,
     0.014729084235865386
    ],
    "news": [
     0.07778023542365231,
     0.023483856119727864,
     0.13279668550012608
    ],
    "robust04": [
     0.23639216755973708,
     0.2071742643352475,
     0.26498190177307435
    ],
    "bright-biology": [
     0.11476044177579214,
     0.05945839280673623,
     0.17075563103778568
    ],
    "bright-earth-science": [
     0.13695575949598454,
     0.08138115643083177,
     0.19646225099756276
    ],
    "bright-economics": [
     0.11044902022450542,
     0.062069162397898864,
     0.16317362291269288
    ],
    "bright-psychology": [
     0.18068797412069265,
     0.11705024990829638,
     0.2461677454187577
    ],
    "bright-robotics": [
     0.12240495068073118,
     0.06891109367316077,
     0.1801943129743678
    ],
    "bright-stackoverflow": [
     0.0738743064321094,
     0.021187671196485847,
     0.1287777050488467
    ],
    "bright-sustainable-living": [
     0.12281110277150276,
     0.0709076300564686,
     0.1739374591936343
    ],
    "bright-leetcode": [
     0.07050398716356762,
     0.029003759990144873,
     0.11572045640446257
    ],
    "bright-pony": [
     0.12996084140159253,
     0.10250686719634394,
     0.15818333142468322
    ],
    "bright-aops": [
     0.043015252610752244,
     0.018251265201136894,
     0.07209590602528616
    ],
    "bright-theoremqa-questions": [
     0.04329054654757104,
     0.01637588619557931,
     0.073703336716891
    ],
    "bright-theoremqa-theorems": [
     0.0993758977511724,
     0.0446552895891094,
     0.16308626040849558
    ],
    "mldr-r1": [
     0.0635107847174099,
     0.01627280238738349,
     0.11284152254276092
    ],
    "mldr-r1-1024": [
     -0.1232831526266217,
     -0.1852483122116832,
     -0.06353191680564418
    ],
    "mldr": [
     0.02916999035114387,
     -0.02138787415664889,
     0.08278882803179377
    ],
    "mldr-1024": [
     -0.15203812722684718,
     -0.2192821465771837,
     -0.08546688122948665
    ],
    "dense-8192": [
     0.09603675514161109,
     0.07423877468420365,
     0.11916187117674382
    ],
    "dense-1024": [
     0.032709875727771565,
     0.01295034828013436,
     0.053188213755505365
    ],
    "qwen-8192": [
     0.07317545701681094,
     0.04672464604495696,
     0.10110492565715345
    ],
    "qwen-1024": [
     -0.12257774569929708,
     -0.15559612488182606,
     -0.08993496169241472
    ],
    "chunk2k-mldr": [
     0.02877829421623357,
     0.01379917124026292,
     0.043562277693265095
    ],
    "chunk2k-news": [
     -0.04640237057203633,
     -0.08260715520825024,
     -0.011526721666047846
    ],
    "chunk2k-robust04": [
     0.0848945319305916,
     0.06414604582443806,
     0.1063135799824958
    ],
    "news-full": [
     0.0711442670551452,
     0.01919092237282244,
     0.12388741631631006
    ],
    "robust04-full": [
     0.25675605364247506,
     0.22839156161973967,
     0.28564070784457746
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.20973781060042837,
     0.16416684484727917,
     0.2567766340985786
    ],
    "BEIR": [
     0.07916691164467306,
     0.06400424782455563,
     0.0943570013519542
    ],
    "BRIGHT": [
     0.10400750674799783,
     0.09020794152798077,
     0.11840521027251394
    ],
    "German": [
     -0.012912020324752325,
     -0.028543599930285796,
     0.0029748677981026837
    ],
    "chunks": [
     0.022423485191596277,
     0.007843574933092012,
     0.03673538302448888
    ],
    "full documents": [
     0.16395016034881013,
     0.1340604983928121,
     0.19454516686672807
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7108722588149599,
    "dl20": 0.6940710372510717,
    "trec-covid": 0.82222134426059,
    "nfcorpus": 0.3928570277498526,
    "touche": 0.27540102457969085,
    "dbpedia": 0.44234120412890027,
    "scifact": 0.7835844547710011,
    "signal": 0.3048134719549333,
    "news": 0.4730054260815392,
    "robust04": 0.643368195698735,
    "bright-biology": 0.29577865931996206,
    "bright-earth-science": 0.4177311888325914,
    "bright-economics": 0.27493269208643933,
    "bright-psychology": 0.3148419607633106,
    "bright-robotics": 0.23153489193577412,
    "bright-stackoverflow": 0.2357220177534674,
    "bright-sustainable-living": 0.2841263188171719,
    "bright-leetcode": 0.31757793732616735,
    "bright-pony": 0.17335102615959005,
    "bright-aops": 0.10754831151550796,
    "bright-theoremqa-questions": 0.11663899226772269,
    "bright-theoremqa-theorems": 0.12074567652402338,
    "mldr-r1": 0.6274118669627335,
    "mldr-r1-1024": 0.44061792961870194,
    "mldr": 0.683713946074736,
    "mldr-1024": 0.502505828496745,
    "dense-8192": 0.3533802608363977,
    "dense-1024": 0.29005338142255815,
    "qwen-8192": 0.6234247825496513,
    "qwen-1024": 0.42767157983354326,
    "chunk2k-mldr": 0.4300698875252189,
    "chunk2k-news": 0.6116813672894261,
    "chunk2k-robust04": 0.7618054573031073,
    "news-full": 0.4663694577130321,
    "robust04-full": 0.663732081781473
   },
   "set_cost_per_1k": {
    "dl19": 0.3468,
    "dl20": 0.3524,
    "trec-covid": 0.8345,
    "nfcorpus": 0.6244,
    "touche": 0.9899,
    "dbpedia": 0.3528,
    "scifact": 0.8901,
    "signal": 0.2326,
    "news": 1.1844,
    "robust04": 1.1855,
    "bright-biology": 0.6299,
    "bright-earth-science": 0.7989,
    "bright-economics": 1.248,
    "bright-psychology": 0.998,
    "bright-robotics": 1.8927,
    "bright-stackoverflow": 1.8774,
    "bright-sustainable-living": 0.8597,
    "bright-leetcode": 1.5827,
    "bright-pony": 0.701,
    "bright-aops": 0.8696,
    "bright-theoremqa-questions": 0.9025,
    "bright-theoremqa-theorems": 1.0864,
    "mldr-r1": 3.2137,
    "mldr-r1-1024": 0.463,
    "mldr": 3.2175,
    "mldr-1024": 0.4622,
    "dense-8192": 1.3934,
    "dense-1024": 0.3124,
    "qwen-8192": 3.1501,
    "qwen-1024": 0.463,
    "chunk2k-mldr": 0.8338,
    "chunk2k-news": 0.4922,
    "chunk2k-robust04": 0.5002,
    "news-full": 3.0831,
    "robust04-full": 4.0253
   },
   "set_total_cost": {
    "dl19": 0.014913,
    "dl20": 0.019031,
    "trec-covid": 0.041724,
    "nfcorpus": 0.192322,
    "touche": 0.048504,
    "dbpedia": 0.1411,
    "scifact": 0.267028,
    "signal": 0.022566,
    "news": 0.06751,
    "robust04": 0.295182,
    "bright-biology": 0.064876,
    "bright-earth-science": 0.092669,
    "bright-economics": 0.128543,
    "bright-psychology": 0.100799,
    "bright-robotics": 0.191165,
    "bright-stackoverflow": 0.219656,
    "bright-sustainable-living": 0.092847,
    "bright-leetcode": 0.224745,
    "bright-pony": 0.078517,
    "bright-aops": 0.096529,
    "bright-theoremqa-questions": 0.175093,
    "bright-theoremqa-theorems": 0.082568,
    "mldr-r1": 0.321366,
    "mldr-r1-1024": 0.046302,
    "mldr": 0.321746,
    "mldr-1024": 0.046221,
    "dense-8192": 0.557366,
    "dense-1024": 0.124954,
    "qwen-8192": 1.260059,
    "qwen-1024": 0.185215,
    "chunk2k-mldr": 0.333514,
    "chunk2k-news": 0.028054,
    "chunk2k-robust04": 0.124561,
    "news-full": 0.175739,
    "robust04-full": 1.002308
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.6793925762176514,
    "dl20": 0.8964998722076416,
    "trec-covid": 1.5630578994750977,
    "nfcorpus": 1.008697271347046,
    "touche": 1.0523478984832764,
    "dbpedia": 0.9561853408813477,
    "scifact": 0.8821678161621094,
    "signal": 0.9016053676605225,
    "news": 0.7850303649902344,
    "robust04": 0.7054390907287598,
    "bright-biology": 0.6484487056732178,
    "bright-earth-science": 0.6732387542724609,
    "bright-economics": 0.7629530429840088,
    "bright-psychology": 0.6475763320922852,
    "bright-robotics": 0.645270824432373,
    "bright-stackoverflow": 0.6756300926208496,
    "bright-sustainable-living": 0.6214652061462402,
    "bright-leetcode": 0.6306965351104736,
    "bright-pony": 0.6636128425598145,
    "bright-aops": 0.5641264915466309,
    "bright-theoremqa-questions": 0.6698071956634521,
    "bright-theoremqa-theorems": 0.6651742458343506,
    "mldr-r1": 1.585125207901001,
    "mldr-r1-1024": 0.7958493232727051,
    "mldr": 1.6231212615966797,
    "mldr-1024": 0.7393980026245117,
    "dense-8192": 1.2631049156188965,
    "dense-1024": 0.6063263416290283,
    "qwen-8192": 1.5368506908416748,
    "qwen-1024": 0.6285927295684814,
    "chunk2k-mldr": 0.6857752799987793,
    "chunk2k-news": 0.6147205829620361,
    "chunk2k-robust04": 0.6212968826293945,
    "news-full": 1.47159743309021,
    "robust04-full": 1.6998801231384277
   }
  },
  {
   "sy": "d11-c",
   "label": "Liquid d1.1 (C)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 0.9923057142857142,
   "total_cost": 6.244494,
   "set_mean": 0.4409941804128923,
   "fam_mean": 0.5189794976039862,
   "families": {
    "TREC DL": 0.6972142256983658,
    "BEIR": 0.5166376036723661,
    "BRIGHT": 0.2469245701581305,
    "German": 0.5059217583124498,
    "chunks": 0.6024404697131965,
    "full documents": 0.5447383580694084
   },
   "rank_fam": 20,
   "rank_set": 15,
   "vs_best_fam": [
    -0.0214233157459458,
    -0.0273972123314721,
    -0.015596271668985561
   ],
   "vs_best_set": [
    -0.018383890284233314,
    -0.02228633737772755,
    -0.014555399199216796
   ],
   "vs_first_fam": [
    0.09331148549063367,
    0.08338721921504995,
    0.10356279330359902
   ],
   "vs_first_set": [
    0.07748768507027172,
    0.06973467191946668,
    0.08522647449430536
   ],
   "set_vs_first": {
    "dl19": [
     0.20248800478853113,
     0.1455752853366632,
     0.26004559797942556
    ],
    "dl20": [
     0.20647277174302575,
     0.14388356613443926,
     0.27182493219839376
    ],
    "trec-covid": [
     0.2004128814793753,
     0.1469200527048451,
     0.25632328341635735
    ],
    "nfcorpus": [
     0.054379433202568994,
     0.03795111066005663,
     0.0711743764366497
    ],
    "touche": [
     -0.10356129090729121,
     -0.16073088215700676,
     -0.04821311877012813
    ],
    "dbpedia": [
     0.11468242639295056,
     0.09429462867107291,
     0.1349557178921893
    ],
    "scifact": [
     0.1253984977090027,
     0.09538394578631582,
     0.1563271927597243
    ],
    "signal": [
     -0.020767695201152847,
     -0.05599105734499332,
     0.015363756294082542
    ],
    "news": [
     0.06157143335850335,
     0.011235158758680086,
     0.11272094729472881
    ],
    "robust04": [
     0.19672828727711406,
     0.16858856383914195,
     0.22410801412836195
    ],
    "bright-biology": [
     0.15082360675599066,
     0.0948494431342774,
     0.20600917310539646
    ],
    "bright-earth-science": [
     0.12353392667665564,
     0.06652502126029297,
     0.18305876644581875
    ],
    "bright-economics": [
     0.12283066937478804,
     0.06963301348465176,
     0.18117455455113757
    ],
    "bright-psychology": [
     0.18816540776170337,
     0.1254581265019458,
     0.2515519749697921
    ],
    "bright-robotics": [
     0.14927942282627837,
     0.09545869177356855,
     0.20779225102656468
    ],
    "bright-stackoverflow": [
     0.07203381148117119,
     0.015324676665332049,
     0.13210506015955825
    ],
    "bright-sustainable-living": [
     0.15221132270347343,
     0.0988683152183982,
     0.2065784002607564
    ],
    "bright-leetcode": [
     0.06069820632820369,
     0.012252800800989394,
     0.11388496456700903
    ],
    "bright-pony": [
     0.0737479331455482,
     0.05058434928588292,
     0.09842029578167963
    ],
    "bright-aops": [
     0.06975861331850083,
     0.046726038522179845,
     0.09638206848503639
    ],
    "bright-theoremqa-questions": [
     0.06060261151898155,
     0.035824304388611325,
     0.08958172376932855
    ],
    "bright-theoremqa-theorems": [
     0.09696971768051667,
     0.04139493650893558,
     0.161847043774193
    ],
    "mldr-r1": [
     0.07047021671630527,
     0.023157327358994118,
     0.1200828921376037
    ],
    "mldr-r1-1024": [
     -0.103770517894608,
     -0.17404660679793682,
     -0.03488367566593431
    ],
    "mldr": [
     0.017270532914196002,
     -0.03048717486709729,
     0.06764159291418459
    ],
    "mldr-1024": [
     -0.12426433980916418,
     -0.19259591114604546,
     -0.05432290905299475
    ],
    "dense-8192": [
     0.08843357273600982,
     0.0662554933250597,
     0.11192522682708214
    ],
    "dense-1024": [
     0.05795462693183684,
     0.03802400084737928,
     0.07899584701818751
    ],
    "qwen-8192": [
     0.07592469208315533,
     0.05104936088768541,
     0.10208621911728577
    ],
    "qwen-1024": [
     -0.08672045557121821,
     -0.11809289023066227,
     -0.05593289496806375
    ],
    "chunk2k-mldr": [
     0.04685917815538626,
     0.03255018678768906,
     0.06070052101596374
    ],
    "chunk2k-news": [
     -0.03334708433308975,
     -0.06687101686689623,
     8.431423856458675e-05
    ],
    "chunk2k-robust04": [
     0.057523058774329616,
     0.03522871789632753,
     0.07999881636966144
    ],
    "news-full": [
     0.036046741911383295,
     -0.020885535697253488,
     0.09503166801271984
    ],
    "robust04-full": [
     0.2512287554305486,
     0.2221341185208111,
     0.28112360075606224
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.20448038826577844,
     0.16249775452878967,
     0.24768544576026758
    ],
    "BEIR": [
     0.07860549666388386,
     0.06555104081205954,
     0.09213955856959005
    ],
    "BRIGHT": [
     0.1100546041309843,
     0.09564348760307982,
     0.12475370949091683
    ],
    "German": [
     -0.000587708986685892,
     -0.017253034554083686,
     0.015696259533059004
    ],
    "chunks": [
     0.023678384198875375,
     0.009686776848561932,
     0.03772726730323735
    ],
    "full documents": [
     0.14363774867096596,
     0.11135642018692685,
     0.17658606680008676
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7083190072284384,
    "dl20": 0.6861094441682932,
    "trec-covid": 0.795104582491183,
    "nfcorpus": 0.39183485973477344,
    "touche": 0.3386305954452413,
    "dbpedia": 0.4326730049337624,
    "scifact": 0.8043079251598338,
    "signal": 0.3100489221816326,
    "news": 0.45679662401639026,
    "robust04": 0.603704315416112,
    "bright-biology": 0.33184182430016057,
    "bright-earth-science": 0.4043093560132625,
    "bright-economics": 0.28731434123672195,
    "bright-psychology": 0.32231939440432134,
    "bright-robotics": 0.2584093640813213,
    "bright-stackoverflow": 0.2338815228025292,
    "bright-sustainable-living": 0.31352653874914255,
    "bright-leetcode": 0.3077721564908034,
    "bright-pony": 0.11713811790354571,
    "bright-aops": 0.13429167222325655,
    "bright-theoremqa-questions": 0.1339510572391332,
    "bright-theoremqa-theorems": 0.11833949645336764,
    "mldr-r1": 0.6343712989616289,
    "mldr-r1-1024": 0.46013056435071564,
    "mldr": 0.6718144886377881,
    "mldr-1024": 0.530279615914428,
    "dense-8192": 0.3457770784307964,
    "dense-1024": 0.31529813262662343,
    "qwen-8192": 0.6261740176159957,
    "qwen-1024": 0.4635288699616221,
    "chunk2k-mldr": 0.4481507714643716,
    "chunk2k-news": 0.6247366535283727,
    "chunk2k-robust04": 0.7344339841468454,
    "news-full": 0.4312719325692702,
    "robust04-full": 0.6582047835695466
   },
   "set_cost_per_1k": {
    "dl19": 0.1949,
    "dl20": 0.2002,
    "trec-covid": 0.656,
    "nfcorpus": 0.5089,
    "touche": 0.865,
    "dbpedia": 0.1971,
    "scifact": 0.7019,
    "signal": 0.0669,
    "news": 1.0967,
    "robust04": 1.0731,
    "bright-biology": 0.2786,
    "bright-earth-science": 0.4529,
    "bright-economics": 0.7728,
    "bright-psychology": 0.594,
    "bright-robotics": 0.6365,
    "bright-stackoverflow": 1.1306,
    "bright-sustainable-living": 0.4495,
    "bright-leetcode": 0.7964,
    "bright-pony": 0.3895,
    "bright-aops": 0.5837,
    "bright-theoremqa-questions": 0.5983,
    "bright-theoremqa-theorems": 0.7487,
    "mldr-r1": 3.3551,
    "mldr-r1-1024": 0.4437,
    "mldr": 3.3732,
    "mldr-1024": 0.4446,
    "dense-8192": 1.4209,
    "dense-1024": 0.2843,
    "qwen-8192": 3.1984,
    "qwen-1024": 0.4333,
    "chunk2k-mldr": 0.8045,
    "chunk2k-news": 0.4789,
    "chunk2k-robust04": 0.4768,
    "news-full": 3.1569,
    "robust04-full": 3.8679
   },
   "set_total_cost": {
    "dl19": 0.008382,
    "dl20": 0.010812,
    "trec-covid": 0.032799,
    "nfcorpus": 0.156756,
    "touche": 0.042387,
    "dbpedia": 0.078836,
    "scifact": 0.210584,
    "signal": 0.006488,
    "news": 0.062514,
    "robust04": 0.267194,
    "bright-biology": 0.028698,
    "bright-earth-science": 0.052542,
    "bright-economics": 0.079597,
    "bright-psychology": 0.059995,
    "bright-robotics": 0.064288,
    "bright-stackoverflow": 0.132279,
    "bright-sustainable-living": 0.048547,
    "bright-leetcode": 0.113083,
    "bright-pony": 0.043627,
    "bright-aops": 0.064793,
    "bright-theoremqa-questions": 0.116065,
    "bright-theoremqa-theorems": 0.056904,
    "mldr-r1": 0.335507,
    "mldr-r1-1024": 0.04437,
    "mldr": 0.337318,
    "mldr-1024": 0.044462,
    "dense-8192": 0.568362,
    "dense-1024": 0.113738,
    "qwen-8192": 1.279372,
    "qwen-1024": 0.173324,
    "chunk2k-mldr": 0.321814,
    "chunk2k-news": 0.027297,
    "chunk2k-robust04": 0.118714,
    "news-full": 0.179944,
    "robust04-full": 0.963102
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.6272387504577637,
    "dl20": 0.6450667381286621,
    "trec-covid": 1.5193226337432861,
    "nfcorpus": 1.5371828079223633,
    "touche": 2.0617547035217285,
    "dbpedia": 0.6687991619110107,
    "scifact": 1.6078307628631592,
    "signal": 0.43075084686279297,
    "news": 2.0808095932006836,
    "robust04": 2.0484747886657715,
    "bright-biology": 0.7200889587402344,
    "bright-earth-science": 1.126457691192627,
    "bright-economics": 1.7654380798339844,
    "bright-psychology": 1.184089183807373,
    "bright-robotics": 1.1917924880981445,
    "bright-stackoverflow": 2.375725269317627,
    "bright-sustainable-living": 1.0525791645050049,
    "bright-leetcode": 1.8198914527893066,
    "bright-pony": 0.9028646945953369,
    "bright-aops": 1.440976619720459,
    "bright-theoremqa-questions": 1.360124111175537,
    "bright-theoremqa-theorems": 1.767592430114746,
    "mldr-r1": 0.9452502727508545,
    "mldr-r1-1024": 1.0620722770690918,
    "mldr": 0.9485311508178711,
    "mldr-1024": 1.0454280376434326,
    "dense-8192": 1.0306305885314941,
    "dense-1024": 0.8811516761779785,
    "qwen-8192": 0.8866899013519287,
    "qwen-1024": 0.9700634479522705,
    "chunk2k-mldr": 1.614764928817749,
    "chunk2k-news": 1.0468575954437256,
    "chunk2k-robust04": 1.0250842571258545,
    "news-full": 0.9664649963378906,
    "robust04-full": 1.203573226928711
   }
  },
  {
   "sy": "drex-a",
   "label": "Nace Drex v2.0 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 3.4446285714285714,
   "total_cost": 20.770485,
   "set_mean": 0.4289764820118302,
   "fam_mean": 0.5088886562938123,
   "families": {
    "TREC DL": 0.695383746288756,
    "BEIR": 0.4985640663285916,
    "BRIGHT": 0.24319977521948424,
    "German": 0.4810889775788078,
    "chunks": 0.5975969792490704,
    "full documents": 0.537498393098164
   },
   "rank_fam": 21,
   "rank_set": 22,
   "vs_best_fam": [
    -0.03151415705611966,
    -0.03778728587778431,
    -0.0249965392485829
   ],
   "vs_best_set": [
    -0.030401588685295418,
    -0.0353817127061852,
    -0.025541973729989124
   ],
   "vs_first_fam": [
    0.08322064418045981,
    0.07243980133046693,
    0.09382292176618368
   ],
   "vs_first_set": [
    0.06546998666920961,
    0.057841327798021064,
    0.07305747215427603
   ],
   "set_vs_first": {
    "dl19": [
     0.2031737239022301,
     0.13909405891145632,
     0.26684919813407937
    ],
    "dl20": [
     0.202126093810107,
     0.13683183226322693,
     0.27153299726133284
    ],
    "trec-covid": [
     0.22163218803320228,
     0.16026292963081534,
     0.28133079976478725
    ],
    "nfcorpus": [
     0.04445258408888986,
     0.0287199585652394,
     0.06028876403565997
    ],
    "touche": [
     -0.13641568684640565,
     -0.19456811452586592,
     -0.08042885170559916
    ],
    "dbpedia": [
     0.07702160119953927,
     0.05431729184586409,
     0.1001575658267535
    ],
    "scifact": [
     0.09441566432143933,
     0.06713185013858369,
     0.12372532964719485
    ],
    "signal": [
     -0.07232353388751761,
     -0.1106590352544477,
     -0.03436950009505785
    ],
    "news": [
     0.03967429428771585,
     -0.01056995766469404,
     0.09030162481135118
    ],
    "robust04": [
     0.21579856336401165,
     0.1856009551638193,
     0.24455019916262793
    ],
    "bright-biology": [
     0.15603752979885677,
     0.10558296924887359,
     0.2078776561830802
    ],
    "bright-earth-science": [
     0.16391524360392284,
     0.11232005252737559,
     0.21940338987716013
    ],
    "bright-economics": [
     0.10057983211776822,
     0.04697430433886293,
     0.15890904741828785
    ],
    "bright-psychology": [
     0.17364527684313735,
     0.1121698742066671,
     0.23635054151118898
    ],
    "bright-robotics": [
     0.15210176808225073,
     0.09652776759666,
     0.21215598661386617
    ],
    "bright-stackoverflow": [
     0.0939461546815839,
     0.04345129866843864,
     0.14612307627320711
    ],
    "bright-sustainable-living": [
     0.1371759751340776,
     0.08707166288484397,
     0.1876362660619965
    ],
    "bright-leetcode": [
     0.03069428003738825,
     -0.012457189267886776,
     0.07844762804727726
    ],
    "bright-pony": [
     0.13869102201903705,
     0.11289675686508661,
     0.16669862457414117
    ],
    "bright-aops": [
     0.01680641721625907,
     -0.0045254237993749,
     0.04162095566296986
    ],
    "bright-theoremqa-questions": [
     0.032474293819730674,
     0.008832317422860808,
     0.0595766497552305
    ],
    "bright-theoremqa-theorems": [
     0.07988991695404425,
     0.033445279693221475,
     0.13385110805145606
    ],
    "mldr-r1": [
     0.06240557116288592,
     0.011642496843542904,
     0.11533114973021308
    ],
    "mldr-r1-1024": [
     -0.16430883865348167,
     -0.23203096828231934,
     -0.09543826100352082
    ],
    "mldr": [
     0.009848607688700661,
     -0.03996771382335684,
     0.06181453682697713
    ],
    "mldr-1024": [
     -0.1844657521818805,
     -0.256822346616638,
     -0.11459785952379853
    ],
    "dense-8192": [
     0.09543448111641423,
     0.07373986579018771,
     0.1188715029958646
    ],
    "dense-1024": [
     0.033202138620104016,
     0.012812054818337137,
     0.05476804935410909
    ],
    "qwen-8192": [
     0.06941180346891851,
     0.04440849624816756,
     0.09576056383426923
    ],
    "qwen-1024": [
     -0.12489192898428414,
     -0.1581946785127189,
     -0.09298869363123302
    ],
    "chunk2k-mldr": [
     0.03408126617290902,
     0.018788822276623485,
     0.048930351673469374
    ],
    "chunk2k-news": [
     -0.058118629233278596,
     -0.09882752277038387,
     -0.016740739843796093
    ],
    "chunk2k-robust04": [
     0.08054204426461709,
     0.057981457502174094,
     0.10352815415358374
    ],
    "news-full": [
     0.028248801898561382,
     -0.027826306132837708,
     0.08397897724693865
    ],
    "robust04-full": [
     0.2445467655008819,
     0.21509367124205586,
     0.2741645653116946
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.20264990885616854,
     0.15639244688959458,
     0.24925399247687838
    ],
    "BEIR": [
     0.06053195932010937,
     0.046519862228845285,
     0.07515665398440532
    ],
    "BRIGHT": [
     0.10632980919233805,
     0.09268372981804955,
     0.12032731726952606
    ],
    "German": [
     -0.02542048972032787,
     -0.042309536394549735,
     -0.008514749257185403
    ],
    "chunks": [
     0.018834893734749166,
     0.0028766068323472123,
     0.03540789472978928
    ],
    "full documents": [
     0.13639778369972164,
     0.10478901537447244,
     0.16856357618877602
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7090047263421374,
    "dl20": 0.6817627662353745,
    "trec-covid": 0.81632388904501,
    "nfcorpus": 0.3819080106210943,
    "touche": 0.3057761995061269,
    "dbpedia": 0.3950121797403511,
    "scifact": 0.7733250917722705,
    "signal": 0.25849308349526784,
    "news": 0.43489948494560277,
    "robust04": 0.6227745915030096,
    "bright-biology": 0.3370557473430267,
    "bright-earth-science": 0.4446906729405297,
    "bright-economics": 0.26506350397970213,
    "bright-psychology": 0.3077992634857553,
    "bright-robotics": 0.26123170933729367,
    "bright-stackoverflow": 0.2557938660029419,
    "bright-sustainable-living": 0.2984911911797467,
    "bright-leetcode": 0.277768230199988,
    "bright-pony": 0.18208120677703457,
    "bright-aops": 0.08133947612101479,
    "bright-theoremqa-questions": 0.10582273953988232,
    "bright-theoremqa-theorems": 0.10125969572689522,
    "mldr-r1": 0.6263066534082096,
    "mldr-r1-1024": 0.399592243591842,
    "mldr": 0.6643925634122928,
    "mldr-1024": 0.47007820354171165,
    "dense-8192": 0.3527779868112008,
    "dense-1024": 0.2905456443148906,
    "qwen-8192": 0.6196611290017588,
    "qwen-1024": 0.4253573965485562,
    "chunk2k-mldr": 0.43537285948189436,
    "chunk2k-news": 0.5999651086281839,
    "chunk2k-robust04": 0.7574529696371328,
    "news-full": 0.4234739925564483,
    "robust04-full": 0.6515227936398799
   },
   "set_cost_per_1k": {
    "dl19": 0.7756,
    "dl20": 0.7939,
    "trec-covid": 2.281,
    "nfcorpus": 1.7115,
    "touche": 2.7569,
    "dbpedia": 0.7942,
    "scifact": 2.4517,
    "signal": 0.4239,
    "news": 3.3517,
    "robust04": 3.3633,
    "bright-biology": 1.6481,
    "bright-earth-science": 2.0909,
    "bright-economics": 3.5225,
    "bright-psychology": 2.7719,
    "bright-robotics": 5.4739,
    "bright-stackoverflow": 5.234,
    "bright-sustainable-living": 2.3386,
    "bright-leetcode": 4.514,
    "bright-pony": 1.8151,
    "bright-aops": 2.4058,
    "bright-theoremqa-questions": 2.4976,
    "bright-theoremqa-theorems": 2.9833,
    "mldr-r1": 9.8121,
    "mldr-r1-1024": 1.3643,
    "mldr": 9.8328,
    "mldr-1024": 1.3627,
    "dense-8192": 4.2154,
    "dense-1024": 0.9013,
    "qwen-8192": 9.5722,
    "qwen-1024": 1.362,
    "chunk2k-mldr": 2.4975,
    "chunk2k-news": 1.4563,
    "chunk2k-robust04": 1.4816,
    "news-full": 9.1886,
    "robust04-full": 11.5158
   },
   "set_total_cost": {
    "dl19": 0.033349,
    "dl20": 0.042873,
    "trec-covid": 0.114052,
    "nfcorpus": 0.527154,
    "touche": 0.135088,
    "dbpedia": 0.317664,
    "scifact": 0.735513,
    "signal": 0.041119,
    "news": 0.191049,
    "robust04": 0.837452,
    "bright-biology": 0.169756,
    "bright-earth-science": 0.242545,
    "bright-economics": 0.362821,
    "bright-psychology": 0.279963,
    "bright-robotics": 0.552869,
    "bright-stackoverflow": 0.612374,
    "bright-sustainable-living": 0.252569,
    "bright-leetcode": 0.640992,
    "bright-pony": 0.203293,
    "bright-aops": 0.267045,
    "bright-theoremqa-questions": 0.484544,
    "bright-theoremqa-theorems": 0.226734,
    "mldr-r1": 0.981209,
    "mldr-r1-1024": 0.136431,
    "mldr": 0.983276,
    "mldr-1024": 0.136271,
    "dense-8192": 1.686147,
    "dense-1024": 0.360505,
    "qwen-8192": 3.828877,
    "qwen-1024": 0.544813,
    "chunk2k-mldr": 0.999006,
    "chunk2k-news": 0.08301,
    "chunk2k-robust04": 0.36893,
    "news-full": 0.52375,
    "robust04-full": 2.867442
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.524857759475708,
    "dl20": 1.624244213104248,
    "trec-covid": 1.6373448371887207,
    "nfcorpus": 1.3820559978485107,
    "touche": 1.537491798400879,
    "dbpedia": 1.3583357334136963,
    "scifact": 1.3612744808197021,
    "signal": 1.4799747467041016,
    "news": 1.4029653072357178,
    "robust04": 1.2042062282562256,
    "bright-biology": 1.164273977279663,
    "bright-earth-science": 1.1546788215637207,
    "bright-economics": 1.2012879848480225,
    "bright-psychology": 1.2236406803131104,
    "bright-robotics": 1.1461338996887207,
    "bright-stackoverflow": 1.468440055847168,
    "bright-sustainable-living": 1.320889949798584,
    "bright-leetcode": 1.2504262924194336,
    "bright-pony": 1.5041217803955078,
    "bright-aops": 1.2622511386871338,
    "bright-theoremqa-questions": 1.2067418098449707,
    "bright-theoremqa-theorems": 1.2278447151184082,
    "mldr-r1": 1.3515419960021973,
    "mldr-r1-1024": 0.6614551544189453,
    "mldr": 1.3963239192962646,
    "mldr-1024": 0.7015979290008545,
    "dense-8192": 1.0527336597442627,
    "dense-1024": 0.7487380504608154,
    "qwen-8192": 1.4604320526123047,
    "qwen-1024": 0.7672779560089111,
    "chunk2k-mldr": 0.9171760082244873,
    "chunk2k-news": 0.9014017581939697,
    "chunk2k-robust04": 0.8437330722808838,
    "news-full": 1.6256022453308105,
    "robust04-full": 1.3494350910186768
   }
  },
  {
   "sy": "flash13-c",
   "label": "Perplexity Decider Flash v1.3 (C)",
   "type": "decision model",
   "how": "free offer",
   "priced": true,
   "cost_per_1k": 0.49600285714285713,
   "total_cost": 3.147778,
   "set_mean": 0.42186317964642206,
   "fam_mean": 0.5018853524743511,
   "families": {
    "TREC DL": 0.7035199627672184,
    "BEIR": 0.5187295455149693,
    "BRIGHT": 0.2300509004395346,
    "German": 0.45404756187203194,
    "chunks": 0.6054154092152055,
    "full documents": 0.49954873503714703
   },
   "rank_fam": 22,
   "rank_set": 24,
   "vs_best_fam": [
    -0.03851746087558088,
    -0.044226347171581526,
    -0.03271095668251974
   ],
   "vs_best_set": [
    -0.03751489105070357,
    -0.042289117510325734,
    -0.03289569615979314
   ],
   "vs_first_fam": [
    0.07621734036099859,
    0.0659693688713407,
    0.08631486277764588
   ],
   "vs_first_set": [
    0.05835668430380146,
    0.050370840929510934,
    0.06600787541672838
   ],
   "set_vs_first": {
    "dl19": [
     0.21042490311901219,
     0.15451169741669613,
     0.26782272491868686
    ],
    "dl20": [
     0.21114734755024972,
     0.14515660121047474,
     0.2786622628858487
    ],
    "trec-covid": [
     0.2258830864475233,
     0.1726289743107592,
     0.2806648843563323
    ],
    "nfcorpus": [
     0.0568591239485321,
     0.04156695678268757,
     0.07235722432667036
    ],
    "touche": [
     -0.1174880784402868,
     -0.1745443207095776,
     -0.058483938164479166
    ],
    "dbpedia": [
     0.12996953665218197,
     0.11079168730469874,
     0.14929728499935524
    ],
    "scifact": [
     0.1157765351341532,
     0.08330589960510026,
     0.14923084354534766
    ],
    "signal": [
     -0.013028570914879689,
     -0.04761329210768245,
     0.023809027992927834
    ],
    "news": [
     0.059841581837131064,
     0.007111042493487929,
     0.11147154721005686
    ],
    "robust04": [
     0.18776629338754097,
     0.16102634655790588,
     0.2142597937900148
    ],
    "bright-biology": [
     0.1473068025101983,
     0.09286873299282866,
     0.20035908479789333
    ],
    "bright-earth-science": [
     0.08046145321088355,
     0.02977254853357303,
     0.13455436748763355
    ],
    "bright-economics": [
     0.10701996148104553,
     0.05295381767063054,
     0.16288927016908722
    ],
    "bright-psychology": [
     0.16000196014773738,
     0.09832252822111975,
     0.2234484888290707
    ],
    "bright-robotics": [
     0.14401548617530158,
     0.09137740340260825,
     0.19991948643403998
    ],
    "bright-stackoverflow": [
     0.06704603811783916,
     0.018658886041441086,
     0.11577610846677666
    ],
    "bright-sustainable-living": [
     0.12502585985708065,
     0.07661072887778217,
     0.1750130600007227
    ],
    "bright-leetcode": [
     0.017473446516829888,
     -0.03161121147124868,
     0.06880117056477988
    ],
    "bright-pony": [
     0.06747548255069744,
     0.046302580240930924,
     0.08941735161043694
    ],
    "bright-aops": [
     0.05675037429837669,
     0.03312304611168755,
     0.08350175303776215
    ],
    "bright-theoremqa-questions": [
     0.04765513687528923,
     0.02479631373733581,
     0.07420356217417994
    ],
    "bright-theoremqa-theorems": [
     0.09793921120738165,
     0.04583553164881628,
     0.15846964168971817
    ],
    "mldr-r1": [
     -0.060477858676581175,
     -0.12297750435250737,
     -0.0016477822574770817
    ],
    "mldr-r1-1024": [
     -0.12566341101661327,
     -0.19951153359571083,
     -0.04874192236269892
    ],
    "mldr": [
     -0.08677383881950995,
     -0.1444273888891442,
     -0.03187620541159597
    ],
    "mldr-1024": [
     -0.17699562334107138,
     -0.2499024689277064,
     -0.10589675018677541
    ],
    "dense-8192": [
     0.08782492173931711,
     0.06660637937142777,
     0.10969242174881194
    ],
    "dense-1024": [
     0.047183329751898595,
     0.026713071746039097,
     0.0680983044095464
    ],
    "qwen-8192": [
     0.008870030401481377,
     -0.018524244114081823,
     0.036999668977093725
    ],
    "qwen-1024": [
     -0.11366279345575109,
     -0.14537705375403942,
     -0.08190163474216922
    ],
    "chunk2k-mldr": [
     0.040121085005784096,
     0.0247276404315524,
     0.05521417500233461
    ],
    "chunk2k-news": [
     -0.03553632350002445,
     -0.06999055142228305,
     -0.000931885506446628
    ],
    "chunk2k-robust04": [
     0.07537520959689337,
     0.054415994858805106,
     0.09666954293282015
    ],
    "news-full": [
     0.04185874187145733,
     -0.00510293139611695,
     0.08916986624609535
    ],
    "robust04-full": [
     0.1550375094059518,
     0.12730827699397312,
     0.1819389919033183
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.21078612533463095,
     0.16716701155065783,
     0.25376723311770477
    ],
    "BEIR": [
     0.08069743850648702,
     0.0670462559718908,
     0.09468557840919561
    ],
    "BRIGHT": [
     0.09318093441238841,
     0.07986604930901213,
     0.1070509414878404
    ],
    "German": [
     -0.052461905427103724,
     -0.07073927029272517,
     -0.03425224367318302
    ],
    "chunks": [
     0.02665332370088434,
     0.012078466337104002,
     0.041334373329198607
    ],
    "full documents": [
     0.09844812563870456,
     0.07159766398039424,
     0.12545521179052474
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7162559055589195,
    "dl20": 0.6907840199755172,
    "trec-covid": 0.820574787459331,
    "nfcorpus": 0.39431455048073655,
    "touche": 0.32470380791224573,
    "dbpedia": 0.4479601151929938,
    "scifact": 0.7946859625849844,
    "signal": 0.31778804646790576,
    "news": 0.455066772495018,
    "robust04": 0.5947423215265389,
    "bright-biology": 0.3283250200543682,
    "bright-earth-science": 0.3612368825474904,
    "bright-economics": 0.27150363334297944,
    "bright-psychology": 0.29415594679035534,
    "bright-robotics": 0.2531454274303445,
    "bright-stackoverflow": 0.22889374943919716,
    "bright-sustainable-living": 0.28634107590274976,
    "bright-leetcode": 0.2645473966794296,
    "bright-pony": 0.11086566730869496,
    "bright-aops": 0.12128343320313241,
    "bright-theoremqa-questions": 0.12100358259544088,
    "bright-theoremqa-theorems": 0.11930898998023262,
    "mldr-r1": 0.5034232235687425,
    "mldr-r1-1024": 0.4382376712287104,
    "mldr": 0.5677701169040822,
    "mldr-1024": 0.47754833238252076,
    "dense-8192": 0.3451684274341037,
    "dense-1024": 0.3045268354466852,
    "qwen-8192": 0.5591193559343217,
    "qwen-1024": 0.43658653207708925,
    "chunk2k-mldr": 0.44141267831476944,
    "chunk2k-news": 0.622547414361438,
    "chunk2k-robust04": 0.7522861349694091,
    "news-full": 0.43708393252934424,
    "robust04-full": 0.5620135375449498
   },
   "set_cost_per_1k": {
    "dl19": 0.0995,
    "dl20": 0.1019,
    "trec-covid": 0.3421,
    "nfcorpus": 0.2647,
    "touche": 0.4294,
    "dbpedia": 0.1023,
    "scifact": 0.3661,
    "signal": 0.0346,
    "news": 0.5228,
    "robust04": 0.5192,
    "bright-biology": 0.142,
    "bright-earth-science": 0.2328,
    "bright-economics": 0.3937,
    "bright-psychology": 0.2972,
    "bright-robotics": 0.3103,
    "bright-stackoverflow": 0.5507,
    "bright-sustainable-living": 0.226,
    "bright-leetcode": 0.4058,
    "bright-pony": 0.1953,
    "bright-aops": 0.315,
    "bright-theoremqa-questions": 0.3183,
    "bright-theoremqa-theorems": 0.3921,
    "mldr-r1": 1.6291,
    "mldr-r1-1024": 0.2183,
    "mldr": 1.6317,
    "mldr-1024": 0.2181,
    "dense-8192": 0.6945,
    "dense-1024": 0.1401,
    "qwen-8192": 1.5954,
    "qwen-1024": 0.2174,
    "chunk2k-mldr": 0.4075,
    "chunk2k-news": 0.236,
    "chunk2k-robust04": 0.2391,
    "news-full": 1.4958,
    "robust04-full": 2.0753
   },
   "set_total_cost": {
    "dl19": 0.00428,
    "dl20": 0.005502,
    "trec-covid": 0.017107,
    "nfcorpus": 0.081522,
    "touche": 0.021043,
    "dbpedia": 0.040927,
    "scifact": 0.109829,
    "signal": 0.003357,
    "news": 0.029799,
    "robust04": 0.129286,
    "bright-biology": 0.014622,
    "bright-earth-science": 0.027007,
    "bright-economics": 0.040556,
    "bright-psychology": 0.030022,
    "bright-robotics": 0.031338,
    "bright-stackoverflow": 0.064436,
    "bright-sustainable-living": 0.024411,
    "bright-leetcode": 0.057617,
    "bright-pony": 0.021868,
    "bright-aops": 0.034967,
    "bright-theoremqa-questions": 0.06175,
    "bright-theoremqa-theorems": 0.029799,
    "mldr-r1": 0.162914,
    "mldr-r1-1024": 0.021832,
    "mldr": 0.163169,
    "mldr-1024": 0.021813,
    "dense-8192": 0.277818,
    "dense-1024": 0.056041,
    "qwen-8192": 0.638175,
    "qwen-1024": 0.086967,
    "chunk2k-mldr": 0.163002,
    "chunk2k-news": 0.013452,
    "chunk2k-robust04": 0.059548,
    "news-full": 0.085258,
    "robust04-full": 0.516744
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.38847851753234863,
    "dl20": 0.4006071090698242,
    "trec-covid": 1.6227779388427734,
    "nfcorpus": 1.7748754024505615,
    "touche": 3.2948434352874756,
    "dbpedia": 0.41167593002319336,
    "scifact": 2.26047682762146,
    "signal": 0.273684024810791,
    "news": 4.1239013671875,
    "robust04": 3.622537612915039,
    "bright-biology": 0.4871687889099121,
    "bright-earth-science": 0.7471969127655029,
    "bright-economics": 3.0040507316589355,
    "bright-psychology": 0.9395208358764648,
    "bright-robotics": 0.9201128482818604,
    "bright-stackoverflow": 3.9240684509277344,
    "bright-sustainable-living": 0.705690860748291,
    "bright-leetcode": 2.9156241416931152,
    "bright-pony": 0.558173656463623,
    "bright-aops": 1.605159044265747,
    "bright-theoremqa-questions": 1.0049376487731934,
    "bright-theoremqa-theorems": 2.6788594722747803,
    "mldr-r1": 14.448761463165283,
    "mldr-r1-1024": 0.6498892307281494,
    "mldr": 18.408509254455566,
    "mldr-1024": 0.6720139980316162,
    "dense-8192": 2.9705848693847656,
    "dense-1024": 0.4765808582305908,
    "qwen-8192": 8.625769853591919,
    "qwen-1024": 0.6198360919952393,
    "chunk2k-mldr": 2.2751026153564453,
    "chunk2k-news": 0.7256524562835693,
    "chunk2k-robust04": 0.7059078216552734,
    "news-full": 8.632469415664673,
    "robust04-full": 5.036457538604736
   }
  },
  {
   "sy": "luna-c",
   "label": "OpenAI GPT-6 Luna (C)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 4.6556685714285715,
   "total_cost": 29.405405,
   "set_mean": 0.43441045985287363,
   "fam_mean": 0.4968139553701142,
   "families": {
    "TREC DL": 0.634974428206806,
    "BEIR": 0.49844937319506255,
    "BRIGHT": 0.2504139851484026,
    "German": 0.5269376021967476,
    "chunks": 0.5861369265743215,
    "full documents": 0.48397141689934525
   },
   "rank_fam": 23,
   "rank_set": 21,
   "vs_best_fam": [
    -0.043588857979817756,
    -0.05089758779004723,
    -0.03599415411089964
   ],
   "vs_best_set": [
    -0.024967610844251965,
    -0.0294591628102456,
    -0.020513078522655527
   ],
   "vs_first_fam": [
    0.07114594325676171,
    0.06258003515898833,
    0.07983188174627694
   ],
   "vs_first_set": [
    0.07090396451025308,
    0.06377961725544778,
    0.07789588587137794
   ],
   "set_vs_first": {
    "dl19": [
     0.14476062257515288,
     0.10114856729275712,
     0.1897632202946346
    ],
    "dl20": [
     0.13972055897328445,
     0.09442806061973275,
     0.18653501471346207
    ],
    "trec-covid": [
     0.16713334059942908,
     0.1223721638796551,
     0.2146984023512052
    ],
    "nfcorpus": [
     0.03858798843071681,
     0.02554021302892534,
     0.05252404837728197
    ],
    "touche": [
     -0.08959763753455996,
     -0.15133833308293787,
     -0.028129770095939366
    ],
    "dbpedia": [
     0.09566677199769347,
     0.07903519188586522,
     0.11265393257479223
    ],
    "scifact": [
     0.10766216417037422,
     0.07834307518646999,
     0.13775559756008127
    ],
    "signal": [
     -0.011019765389327363,
     -0.040238073210860203,
     0.019372689744799887
    ],
    "news": [
     0.029537292926716696,
     -0.012671544680329383,
     0.0725443667599332
    ],
    "robust04": [
     0.1453679742915996,
     0.12093705055147375,
     0.16981095300875382
    ],
    "bright-biology": [
     0.13375324779504272,
     0.08413569537919488,
     0.18664126263923547
    ],
    "bright-earth-science": [
     0.1630873697979815,
     0.1136714539061503,
     0.21647781970697383
    ],
    "bright-economics": [
     0.12297516402157121,
     0.06999665773270464,
     0.18215619450079368
    ],
    "bright-psychology": [
     0.18018985081511207,
     0.12184026359166611,
     0.23987296378898257
    ],
    "bright-robotics": [
     0.18176266732185337,
     0.12056528847923842,
     0.24785992396961026
    ],
    "bright-stackoverflow": [
     0.11349754995974004,
     0.06125590775062997,
     0.17000086381800542
    ],
    "bright-sustainable-living": [
     0.1390147361993575,
     0.0908306780978885,
     0.18789415868564263
    ],
    "bright-leetcode": [
     0.019719383512100536,
     -0.024076890754159724,
     0.06482146260466715
    ],
    "bright-pony": [
     0.0959316384892066,
     0.0706849040834148,
     0.12286311103877591
    ],
    "bright-aops": [
     0.059654181258217226,
     0.034960842300143874,
     0.08822788399682217
    ],
    "bright-theoremqa-questions": [
     0.058431830086882075,
     0.031250383512501353,
     0.09025803138494667
    ],
    "bright-theoremqa-theorems": [
     0.09451061019801146,
     0.04076012420749871,
     0.15583543605136882
    ],
    "mldr-r1": [
     0.08055669858165027,
     0.03970344532234349,
     0.12662880597450632
    ],
    "mldr-r1-1024": [
     -0.06769557238454899,
     -0.13176613802304138,
     -0.007027890451646812
    ],
    "mldr": [
     0.027559230536631008,
     -0.01622928811569413,
     0.0724614143485911
    ],
    "mldr-1024": [
     -0.07041615982408034,
     -0.12942434696699057,
     -0.012859812005032722
    ],
    "dense-8192": [
     0.09531835714603443,
     0.07350480018536648,
     0.11752697642411875
    ],
    "dense-1024": [
     0.05360247337972901,
     0.032637135844367726,
     0.07515778223688474
    ],
    "qwen-8192": [
     0.0911545294675874,
     0.06754633881523231,
     0.11666480978791427
    ],
    "qwen-1024": [
     -0.046654477722107957,
     -0.07702205023596209,
     -0.01693631106555671
    ],
    "chunk2k-mldr": [
     0.04371278247181781,
     0.03133155799415599,
     0.056009655319449236
    ],
    "chunk2k-news": [
     -0.04852225019335621,
     -0.08221610586147887,
     -0.017319734101151396
    ],
    "chunk2k-robust04": [
     0.02693399090153925,
     0.005356215156187671,
     0.04933394866900842
    ],
    "news-full": [
     0.031381018322444165,
     -0.02030081145552398,
     0.08133560155386133
    ],
    "robust04-full": [
     0.13436059667936145,
     0.10794422457623187,
     0.1603011649728182
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.14224059077421866,
     0.11050916818491943,
     0.17381974765833014
    ],
    "BEIR": [
     0.06041726618658032,
     0.04757851651331882,
     0.07363850216775136
    ],
    "BRIGHT": [
     0.11354401912125635,
     0.09996688941643353,
     0.1280112265306726
    ],
    "German": [
     0.020428134897611853,
     0.005969989777221983,
     0.03521347824579239
    ],
    "chunks": [
     0.007374841060000286,
     -0.006909801460615335,
     0.020879197944930074
    ],
    "full documents": [
     0.08287080750090281,
     0.05353233944874777,
     0.11098581485676814
    ]
   },
   "refused_total": 142,
   "failed_total": 1,
   "not_done_share": 0.02382142262202232,
   "fallback": {
    "set_mean": 0.43773843902016735,
    "fam_mean": 0.500610722970803,
    "families": {
     "TREC DL": 0.634974428206806,
     "BEIR": 0.5018491056599989,
     "BRIGHT": 0.2519045399150431,
     "German": 0.5324063521967476,
     "chunks": 0.5889385437653116,
     "full documents": 0.49359136808091075
    },
    "sets": {
     "dl19": 0.6505916250150602,
     "dl20": 0.6193572313985519,
     "trec-covid": 0.7618250416112368,
     "nfcorpus": 0.37718957360213845,
     "touche": 0.3525942488179726,
     "dbpedia": 0.4136573505385053,
     "scifact": 0.7907777899783485,
     "signal": 0.335621353083688,
     "news": 0.4307834852175038,
     "robust04": 0.5523440024305976,
     "bright-biology": 0.31477146533921263,
     "bright-earth-science": 0.44386279913458837,
     "bright-economics": 0.2874588358835051,
     "bright-psychology": 0.31434383745773004,
     "bright-robotics": 0.2908926085768963,
     "bright-stackoverflow": 0.27534526128109804,
     "bright-sustainable-living": 0.3003299522450266,
     "bright-leetcode": 0.28151943833435866,
     "bright-pony": 0.13932182324720413,
     "bright-aops": 0.12418724016297294,
     "bright-theoremqa-questions": 0.13494082834706186,
     "bright-theoremqa-theorems": 0.11588038897086243,
     "mldr-r1": 0.6444577808269739,
     "mldr-r1-1024": 0.5162055098607747,
     "mldr": 0.6821031862602231,
     "mldr-1024": 0.5941277958995118,
     "dense-8192": 0.352661862840821,
     "dense-1024": 0.31219597907451563,
     "qwen-8192": 0.6426538550004277,
     "qwen-1024": 0.5148448478107324,
     "chunk2k-mldr": 0.4454923508432933,
     "chunk2k-news": 0.6174783641785867,
     "chunk2k-robust04": 0.703844916274055,
     "news-full": 0.44489068879787724,
     "robust04-full": 0.5422920473639443
    }
   },
   "sets": {
    "dl19": 0.6505916250150602,
    "dl20": 0.6193572313985519,
    "trec-covid": 0.7618250416112368,
    "nfcorpus": 0.37604341496292126,
    "touche": 0.3525942488179726,
    "dbpedia": 0.4136573505385053,
    "scifact": 0.7865715916212054,
    "signal": 0.3197968519934581,
    "news": 0.4247624835846036,
    "robust04": 0.5523440024305976,
    "bright-biology": 0.31477146533921263,
    "bright-earth-science": 0.44386279913458837,
    "bright-economics": 0.2874588358835051,
    "bright-psychology": 0.31434383745773004,
    "bright-robotics": 0.2908926085768963,
    "bright-stackoverflow": 0.27534526128109804,
    "bright-sustainable-living": 0.3003299522450266,
    "bright-leetcode": 0.26679333367470026,
    "bright-pony": 0.13932182324720413,
    "bright-aops": 0.12418724016297294,
    "bright-theoremqa-questions": 0.13178027580703372,
    "bright-theoremqa-theorems": 0.11588038897086243,
    "mldr-r1": 0.6444577808269739,
    "mldr-r1-1024": 0.49620550986077466,
    "mldr": 0.6821031862602231,
    "mldr-1024": 0.5841277958995118,
    "dense-8192": 0.352661862840821,
    "dense-1024": 0.3109459790745156,
    "qwen-8192": 0.6414038550004277,
    "qwen-1024": 0.5035948478107324,
    "chunk2k-mldr": 0.44500437578080315,
    "chunk2k-news": 0.6095614876681062,
    "chunk2k-robust04": 0.703844916274055,
    "news-full": 0.4266062089803311,
    "robust04-full": 0.5413366248183594
   },
   "set_cost_per_1k": {
    "dl19": 0.9336,
    "dl20": 0.9531,
    "trec-covid": 3.2383,
    "nfcorpus": 2.4855,
    "touche": 4.1868,
    "dbpedia": 0.9349,
    "scifact": 3.4474,
    "signal": 0.2777,
    "news": 5.0394,
    "robust04": 4.9523,
    "bright-biology": 1.3364,
    "bright-earth-science": 2.191,
    "bright-economics": 3.7462,
    "bright-psychology": 2.8548,
    "bright-robotics": 2.9679,
    "bright-stackoverflow": 5.0654,
    "bright-sustainable-living": 2.1421,
    "bright-leetcode": 3.5672,
    "bright-pony": 1.8664,
    "bright-aops": 2.875,
    "bright-theoremqa-questions": 2.4666,
    "bright-theoremqa-theorems": 3.4544,
    "mldr-r1": 15.4571,
    "mldr-r1-1024": 2.0019,
    "mldr": 15.6783,
    "mldr-1024": 2.0653,
    "dense-8192": 6.5571,
    "dense-1024": 1.3061,
    "qwen-8192": 14.8281,
    "qwen-1024": 1.9874,
    "chunk2k-mldr": 3.7183,
    "chunk2k-news": 2.2793,
    "chunk2k-robust04": 2.3162,
    "news-full": 14.2421,
    "robust04-full": 19.5288
   },
   "set_total_cost": {
    "dl19": 0.040143,
    "dl20": 0.051468,
    "trec-covid": 0.161915,
    "nfcorpus": 0.765523,
    "touche": 0.205155,
    "dbpedia": 0.373965,
    "scifact": 1.034222,
    "signal": 0.026939,
    "news": 0.287248,
    "robust04": 1.23312,
    "bright-biology": 0.137649,
    "bright-earth-science": 0.254155,
    "bright-economics": 0.385864,
    "bright-psychology": 0.288331,
    "bright-robotics": 0.299757,
    "bright-stackoverflow": 0.592651,
    "bright-sustainable-living": 0.231347,
    "bright-leetcode": 0.506547,
    "bright-pony": 0.209034,
    "bright-aops": 0.319127,
    "bright-theoremqa-questions": 0.478526,
    "bright-theoremqa-theorems": 0.262535,
    "mldr-r1": 1.545705,
    "mldr-r1-1024": 0.200185,
    "mldr": 1.567829,
    "mldr-1024": 0.206527,
    "dense-8192": 2.622851,
    "dense-1024": 0.522443,
    "qwen-8192": 5.931245,
    "qwen-1024": 0.794946,
    "chunk2k-mldr": 1.487317,
    "chunk2k-news": 0.129922,
    "chunk2k-robust04": 0.576736,
    "news-full": 0.811801,
    "robust04-full": 4.862677
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 1
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 3,
    "touche": 0,
    "dbpedia": 3,
    "scifact": 3,
    "signal": 9,
    "news": 1,
    "robust04": 2,
    "bright-biology": 2,
    "bright-earth-science": 1,
    "bright-economics": 1,
    "bright-psychology": 1,
    "bright-robotics": 1,
    "bright-stackoverflow": 7,
    "bright-sustainable-living": 1,
    "bright-leetcode": 16,
    "bright-pony": 2,
    "bright-aops": 6,
    "bright-theoremqa-questions": 34,
    "bright-theoremqa-theorems": 8,
    "mldr-r1": 1,
    "mldr-r1-1024": 4,
    "mldr": 0,
    "mldr-1024": 1,
    "dense-8192": 3,
    "dense-1024": 9,
    "qwen-8192": 2,
    "qwen-1024": 10,
    "chunk2k-mldr": 7,
    "chunk2k-news": 1,
    "chunk2k-robust04": 0,
    "news-full": 2,
    "robust04-full": 1
   },
   "set_p50": {
    "dl19": 0.4235539436340332,
    "dl20": 0.4481785297393799,
    "trec-covid": 1.5809175968170166,
    "nfcorpus": 1.1835072040557861,
    "touche": 1.5128459930419922,
    "dbpedia": 0.9442460536956787,
    "scifact": 1.192291021347046,
    "signal": 0.7295138835906982,
    "news": 1.3307766914367676,
    "robust04": 1.010965347290039,
    "bright-biology": 0.6773695945739746,
    "bright-earth-science": 0.7371366024017334,
    "bright-economics": 0.8226954936981201,
    "bright-psychology": 0.7326853275299072,
    "bright-robotics": 0.7293250560760498,
    "bright-stackoverflow": 1.6451983451843262,
    "bright-sustainable-living": 1.0066967010498047,
    "bright-leetcode": 1.2002606391906738,
    "bright-pony": 0.9961748123168945,
    "bright-aops": 0.9444425106048584,
    "bright-theoremqa-questions": 0.7732152938842773,
    "bright-theoremqa-theorems": 0.6955249309539795,
    "mldr-r1": 1.9048798084259033,
    "mldr-r1-1024": 0.9565029144287109,
    "mldr": 2.062840461730957,
    "mldr-1024": 0.9902632236480713,
    "dense-8192": 1.3155474662780762,
    "dense-1024": 0.8706564903259277,
    "qwen-8192": 2.0120742321014404,
    "qwen-1024": 0.963341236114502,
    "chunk2k-mldr": 1.093083381652832,
    "chunk2k-news": 0.9841246604919434,
    "chunk2k-robust04": 1.0603101253509521,
    "news-full": 1.838531732559204,
    "robust04-full": 1.8236591815948486
   }
  },
  {
   "sy": "gemini-c",
   "label": "Google Gemini Decision 1 (C)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 4.3853228571428575,
   "total_cost": 27.774205,
   "set_mean": 0.42264577811011317,
   "fam_mean": 0.49654138617790816,
   "families": {
    "TREC DL": 0.7105847973144608,
    "BEIR": 0.5156950304426803,
    "BRIGHT": 0.2574977121457641,
    "German": 0.42990753562950834,
    "chunks": 0.5855130818282898,
    "full documents": 0.4800501597067458
   },
   "rank_fam": 24,
   "rank_set": 23,
   "vs_best_fam": [
    -0.04386142717202382,
    -0.05208456363057472,
    -0.03602503821183505
   ],
   "vs_best_set": [
    -0.03673229258701247,
    -0.04259956515876143,
    -0.030784436545671343
   ],
   "vs_first_fam": [
    0.07087337406455566,
    0.05988239395168084,
    0.0817041841199715
   ],
   "vs_first_set": [
    0.059139282767492564,
    0.0508909735690799,
    0.06735075429332388
   ],
   "set_vs_first": {
    "dl19": [
     0.20467821041018097,
     0.15267854468200132,
     0.25814467123591034
    ],
    "dl20": [
     0.2310237093535658,
     0.16785831571685833,
     0.2971264442222007
    ],
    "trec-covid": [
     0.2175405109933446,
     0.16890684299101222,
     0.26590791499628785
    ],
    "nfcorpus": [
     0.05535028253894525,
     0.04174721011531057,
     0.069907926157662
    ],
    "touche": [
     -0.19826687592248923,
     -0.266656824892088,
     -0.1322894851854075
    ],
    "dbpedia": [
     0.14452334047181442,
     0.12573581050719917,
     0.16309560802235756
    ],
    "scifact": [
     0.12080534161300582,
     0.09363151946563253,
     0.14903265309216163
    ],
    "signal": [
     0.009607595553974446,
     -0.016722881100044384,
     0.03728837028192472
    ],
    "news": [
     0.08251837026973907,
     0.033605897716166344,
     0.12910256955974853
    ],
    "robust04": [
     0.18922482195524953,
     0.16237673947437736,
     0.21650845320912643
    ],
    "bright-biology": [
     0.1591896910803976,
     0.10948350052719871,
     0.21125770497656737
    ],
    "bright-earth-science": [
     0.18400920786357355,
     0.13140830335056775,
     0.24140721172418378
    ],
    "bright-economics": [
     0.1171038421853835,
     0.06716255571135954,
     0.1707632153562921
    ],
    "bright-psychology": [
     0.18967213757747003,
     0.13044836979094543,
     0.25121471215003177
    ],
    "bright-robotics": [
     0.1627285784454749,
     0.10500986016073219,
     0.22513961064498525
    ],
    "bright-stackoverflow": [
     0.06582637173867417,
     0.016783843370836854,
     0.11759144649980874
    ],
    "bright-sustainable-living": [
     0.16285174104715006,
     0.11140210826566024,
     0.21490704745656591
    ],
    "bright-leetcode": [
     0.04646455248876982,
     0.005361567645798593,
     0.09110094199253224
    ],
    "bright-pony": [
     0.1521139819994985,
     0.12438443583395964,
     0.18250355687013287
    ],
    "bright-aops": [
     0.06627819190197165,
     0.040362815809454826,
     0.0963160827091131
    ],
    "bright-theoremqa-questions": [
     0.058012554729187704,
     0.03346413460308762,
     0.08683210177170918
    ],
    "bright-theoremqa-theorems": [
     0.08328210236586354,
     0.03621741168993309,
     0.1380992912194803
    ],
    "mldr-r1": [
     -0.19133518527367038,
     -0.28354708527758754,
     -0.098248876351547
    ],
    "mldr-r1-1024": [
     -0.13677025300207285,
     -0.20450764080954698,
     -0.07228861537492764
    ],
    "mldr": [
     -0.09043823750838842,
     -0.16787900697175773,
     -0.011984725186961365
    ],
    "mldr-1024": [
     -0.13041979661761927,
     -0.20279398312247837,
     -0.058030247052663686
    ],
    "dense-8192": [
     0.008741032762105805,
     -0.022586056011382444,
     0.039218626426387265
    ],
    "dense-1024": [
     0.03333172354959857,
     0.009276774635758545,
     0.05642476941282648
    ],
    "qwen-8192": [
     -0.026181637740936292,
     -0.06365503162778419,
     0.012965251334025263
    ],
    "qwen-1024": [
     -0.07974309952603564,
     -0.11147461190404617,
     -0.04706483239197029
    ],
    "chunk2k-mldr": [
     0.02905847701610237,
     0.00899658227669431,
     0.04815327343013642
    ],
    "chunk2k-news": [
     -0.05621433941433163,
     -0.10344836668892388,
     -0.01471729578403047
    ],
    "chunk2k-robust04": [
     0.04740885134013506,
     0.017822796792025808,
     0.07616874192948153
    ],
    "news-full": [
     0.022958011073681783,
     -0.04628521102103572,
     0.08798570598286837
    ],
    "robust04-full": [
     0.13494108954292489,
     0.0933443621871522,
     0.17612454988517906
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2178509598818734,
     0.17641511585513764,
     0.259466055532263
    ],
    "BEIR": [
     0.07766292343419799,
     0.06416295957599508,
     0.09119138861265715
    ],
    "BRIGHT": [
     0.12062774611861792,
     0.10708484314451434,
     0.13450295985774496
    ],
    "German": [
     -0.07660193166962731,
     -0.09731803309276138,
     -0.05551804063140658
    ],
    "chunks": [
     0.0067509963139686,
     -0.013023413490844626,
     0.0250680938921628
    ],
    "full documents": [
     0.07894955030830333,
     0.04040718478197433,
     0.11745966321927054
    ]
   },
   "refused_total": 409,
   "failed_total": 0,
   "not_done_share": 0.06813260036648343,
   "fallback": {
    "set_mean": 0.45025822734912996,
    "fam_mean": 0.5265811469536643,
    "families": {
     "TREC DL": 0.7105847973144608,
     "BEIR": 0.5358472477142475,
     "BRIGHT": 0.25766456309002816,
     "German": 0.5067505787636409,
     "chunks": 0.6078316040079657,
     "full documents": 0.5408080908316427
    },
    "sets": {
     "dl19": 0.7105092128500883,
     "dl20": 0.7106603817788333,
     "trec-covid": 0.8122322120051523,
     "nfcorpus": 0.3928057090711497,
     "touche": 0.38054860871962237,
     "dbpedia": 0.46251391901262623,
     "scifact": 0.799714769063837,
     "signal": 0.3404242129367599,
     "news": 0.49518594578226766,
     "robust04": 0.6033526051225647,
     "bright-biology": 0.3402079086245675,
     "bright-earth-science": 0.46584628542751116,
     "bright-economics": 0.2815875140473174,
     "bright-psychology": 0.323826124220088,
     "bright-robotics": 0.27185851970051783,
     "bright-stackoverflow": 0.22861464616387012,
     "bright-sustainable-living": 0.3241669570928192,
     "bright-leetcode": 0.29353850265136955,
     "bright-pony": 0.19550416675749602,
     "bright-aops": 0.13081125080672737,
     "bright-theoremqa-questions": 0.13136100044933935,
     "bright-theoremqa-theorems": 0.10465188113871451,
     "mldr-r1": 0.5930751403062613,
     "mldr-r1-1024": 0.4789493701135734,
     "mldr": 0.6691057182152036,
     "mldr-1024": 0.5641241591059729,
     "dense-8192": 0.32619956217359,
     "dense-1024": 0.304909777385331,
     "qwen-8192": 0.6136675447843046,
     "qwen-1024": 0.5039733580248911,
     "chunk2k-mldr": 0.4505540498591429,
     "chunk2k-news": 0.622358488336488,
     "chunk2k-robust04": 0.750582273828266,
     "news-full": 0.47604604877460804,
     "robust04-full": 0.6055701328886774
    }
   },
   "sets": {
    "dl19": 0.7105092128500883,
    "dl20": 0.7106603817788333,
    "trec-covid": 0.8122322120051523,
    "nfcorpus": 0.3928057090711497,
    "touche": 0.2439250104300433,
    "dbpedia": 0.46251391901262623,
    "scifact": 0.799714769063837,
    "signal": 0.3404242129367599,
    "news": 0.477743560927626,
    "robust04": 0.5962008500942475,
    "bright-biology": 0.3402079086245675,
    "bright-earth-science": 0.46478463720018043,
    "bright-economics": 0.2815875140473174,
    "bright-psychology": 0.323826124220088,
    "bright-robotics": 0.27185851970051783,
    "bright-stackoverflow": 0.22767408306003217,
    "bright-sustainable-living": 0.3241669570928192,
    "bright-leetcode": 0.29353850265136955,
    "bright-pony": 0.19550416675749602,
    "bright-aops": 0.13081125080672737,
    "bright-theoremqa-questions": 0.13136100044933935,
    "bright-theoremqa-theorems": 0.10465188113871451,
    "mldr-r1": 0.37256589697165327,
    "mldr-r1-1024": 0.4271308292432508,
    "mldr": 0.5641057182152037,
    "mldr-1024": 0.5241241591059729,
    "dense-8192": 0.2660845384568924,
    "dense-1024": 0.29067522924438516,
    "qwen-8192": 0.524067687791904,
    "qwen-1024": 0.4705062260068047,
    "chunk2k-mldr": 0.4303500703250877,
    "chunk2k-news": 0.6018693984471308,
    "chunk2k-robust04": 0.7243197767126508,
    "news-full": 0.4181832017315687,
    "robust04-full": 0.5419171176819229
   },
   "set_cost_per_1k": {
    "dl19": 0.9582,
    "dl20": 0.9887,
    "trec-covid": 3.3093,
    "nfcorpus": 2.5465,
    "touche": 2.7303,
    "dbpedia": 0.9996,
    "scifact": 3.4445,
    "signal": 0.3302,
    "news": 5.0668,
    "robust04": 4.9328,
    "bright-biology": 1.3932,
    "bright-earth-science": 2.4192,
    "bright-economics": 4.0415,
    "bright-psychology": 3.0479,
    "bright-robotics": 3.3311,
    "bright-stackoverflow": 5.8491,
    "bright-sustainable-living": 2.3114,
    "bright-leetcode": 4.23,
    "bright-pony": 2.0853,
    "bright-aops": 3.1189,
    "bright-theoremqa-questions": 3.2311,
    "bright-theoremqa-theorems": 3.8197,
    "mldr-r1": 10.0237,
    "mldr-r1-1024": 1.9705,
    "mldr": 13.3335,
    "mldr-1024": 2.0761,
    "dense-8192": 5.1304,
    "dense-1024": 1.3205,
    "qwen-8192": 13.6188,
    "qwen-1024": 2.0721,
    "chunk2k-mldr": 3.897,
    "chunk2k-news": 2.2852,
    "chunk2k-robust04": 2.2832,
    "news-full": 13.2727,
    "robust04-full": 18.0173
   },
   "set_total_cost": {
    "dl19": 0.041201,
    "dl20": 0.053392,
    "trec-covid": 0.165463,
    "nfcorpus": 0.784331,
    "touche": 0.133787,
    "dbpedia": 0.399828,
    "scifact": 1.03335,
    "signal": 0.032026,
    "news": 0.288809,
    "robust04": 1.228268,
    "bright-biology": 0.1435,
    "bright-earth-science": 0.280625,
    "bright-economics": 0.416279,
    "bright-psychology": 0.30784,
    "bright-robotics": 0.336443,
    "bright-stackoverflow": 0.684344,
    "bright-sustainable-living": 0.249627,
    "bright-leetcode": 0.600662,
    "bright-pony": 0.233558,
    "bright-aops": 0.3462,
    "bright-theoremqa-questions": 0.626839,
    "bright-theoremqa-theorems": 0.290296,
    "mldr-r1": 1.002372,
    "mldr-r1-1024": 0.197052,
    "mldr": 1.333352,
    "mldr-1024": 0.207611,
    "dense-8192": 2.052158,
    "dense-1024": 0.528184,
    "qwen-8192": 5.447524,
    "qwen-1024": 0.828838,
    "chunk2k-mldr": 1.558808,
    "chunk2k-news": 0.130257,
    "chunk2k-robust04": 0.568518,
    "news-full": 0.756546,
    "robust04-full": 4.486317
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 17,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 2,
    "robust04": 9,
    "bright-biology": 0,
    "bright-earth-science": 1,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 1,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 39,
    "mldr-r1-1024": 11,
    "mldr": 19,
    "mldr-1024": 6,
    "dense-8192": 110,
    "dense-1024": 26,
    "qwen-8192": 63,
    "qwen-1024": 24,
    "chunk2k-mldr": 24,
    "chunk2k-news": 2,
    "chunk2k-robust04": 9,
    "news-full": 7,
    "robust04-full": 39
   },
   "set_p50": {
    "dl19": 0.4057931900024414,
    "dl20": 0.40521836280822754,
    "trec-covid": 0.6809945106506348,
    "nfcorpus": 0.5849735736846924,
    "touche": 0.6662881374359131,
    "dbpedia": 0.4261953830718994,
    "scifact": 0.6290953159332275,
    "signal": 0.33418750762939453,
    "news": 0.7640273571014404,
    "robust04": 0.8084404468536377,
    "bright-biology": 0.5780785083770752,
    "bright-earth-science": 0.554584264755249,
    "bright-economics": 0.6688110828399658,
    "bright-psychology": 0.554279088973999,
    "bright-robotics": 0.6247539520263672,
    "bright-stackoverflow": 0.7468945980072021,
    "bright-sustainable-living": 0.5736806392669678,
    "bright-leetcode": 0.6622574329376221,
    "bright-pony": 0.4880497455596924,
    "bright-aops": 0.6095080375671387,
    "bright-theoremqa-questions": 0.532325267791748,
    "bright-theoremqa-theorems": 0.545830488204956,
    "mldr-r1": 1.602916955947876,
    "mldr-r1-1024": 0.43994855880737305,
    "mldr": 1.6153221130371094,
    "mldr-1024": 0.4488334655761719,
    "dense-8192": 0.8105196952819824,
    "dense-1024": 0.39949536323547363,
    "qwen-8192": 1.584477186203003,
    "qwen-1024": 0.44473981857299805,
    "chunk2k-mldr": 0.5774824619293213,
    "chunk2k-news": 0.5079014301300049,
    "chunk2k-robust04": 0.48462986946105957,
    "news-full": 1.5942349433898926,
    "robust04-full": 1.6159086227416992
   }
  },
  {
   "sy": "cohere35",
   "label": "Cohere Rerank 3.5",
   "type": "reranker",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 1.8251857142857144,
   "total_cost": 10.206,
   "set_mean": 0.3864017030650232,
   "fam_mean": 0.48138191116843726,
   "families": {
    "TREC DL": 0.7052239970857438,
    "BEIR": 0.512587366223938,
    "BRIGHT": 0.14998975277219526,
    "German": 0.4313651201582806,
    "chunks": 0.5838642272393009,
    "full documents": 0.5052610035311651
   },
   "rank_fam": 25,
   "rank_set": 26,
   "vs_best_fam": [
    -0.059020902181494715,
    -0.06499047049577687,
    -0.05309915497440035
   ],
   "vs_best_set": [
    -0.07297636763210243,
    -0.07923822591796187,
    -0.06689906713784269
   ],
   "vs_first_fam": [
    0.055713899055084753,
    0.046014768611639126,
    0.06537883104572173
   ],
   "vs_first_set": [
    0.022895207722402614,
    0.015546848705736705,
    0.030265909833483998
   ],
   "set_vs_first": {
    "dl19": [
     0.22194831761293343,
     0.16224883926072164,
     0.2820167105683268
    ],
    "dl20": [
     0.20303200169337937,
     0.1402069144073993,
     0.2651211537187207
    ],
    "trec-covid": [
     0.20446980399029835,
     0.15015051455191464,
     0.2596857268643896
    ],
    "nfcorpus": [
     0.029154487390657124,
     0.015347998688716058,
     0.04310876083457199
    ],
    "touche": [
     -0.07850116974778187,
     -0.13907193820586844,
     -0.019646271302452056
    ],
    "dbpedia": [
     0.13432384883674908,
     0.11530354527906511,
     0.15341434710622998
    ],
    "scifact": [
     0.08588868653546344,
     0.059464185759467436,
     0.11228021121205534
    ],
    "signal": [
     -0.021349570651438998,
     -0.05555624661129582,
     0.013392167514511277
    ],
    "news": [
     0.09421363296734686,
     0.04925163623447082,
     0.14221891795009478
    ],
    "robust04": [
     0.14824235440235206,
     0.12309244958678295,
     0.17393158409759696
    ],
    "bright-biology": [
     0.002119970337416538,
     -0.045003929216465316,
     0.046103732540546144
    ],
    "bright-earth-science": [
     0.0027436737529375477,
     -0.05198260309256608,
     0.06095615079791861
    ],
    "bright-economics": [
     -0.019213651323581382,
     -0.06335003267482725,
     0.02375072901145381
    ],
    "bright-psychology": [
     0.07229027172103525,
     0.014044776546086685,
     0.13128798582896792
    ],
    "bright-robotics": [
     0.03479054560884945,
     -0.013264284708033536,
     0.08474908153005747
    ],
    "bright-stackoverflow": [
     -0.011997213287348318,
     -0.06190633517009474,
     0.03579439228496431
    ],
    "bright-sustainable-living": [
     -0.021262952163803778,
     -0.06829803137923185,
     0.02262820295253004
    ],
    "bright-leetcode": [
     -0.0010856513190597716,
     -0.0326995842126383,
     0.030341275802517192
    ],
    "bright-pony": [
     0.00859975835879355,
     -0.00964497870116024,
     0.027428073747466933
    ],
    "bright-aops": [
     0.020623128015326425,
     -0.0033692941586591363,
     0.04660884483728426
    ],
    "bright-theoremqa-questions": [
     0.01362390547399478,
     -0.01150531531691272,
     0.039008698042567694
    ],
    "bright-theoremqa-theorems": [
     0.056205655766028484,
     0.013810396853179953,
     0.10612750424033718
    ],
    "mldr-r1": [
     -0.08771348199484852,
     -0.1542350081481385,
     -0.023592619403302373
    ],
    "mldr-r1-1024": [
     -0.12631752767015908,
     -0.19262636516649767,
     -0.057676435659724024
    ],
    "mldr": [
     -0.14681700603085224,
     -0.2144198581902127,
     -0.08063213370546385
    ],
    "mldr-1024": [
     -0.1698358859691962,
     -0.23483797810801194,
     -0.10585584725096603
    ],
    "dense-8192": [
     0.06349213249766655,
     0.042357517286991164,
     0.08499757466779112
    ],
    "dense-1024": [
     0.04463226572242163,
     0.023612970090008678,
     0.0669959859137142
    ],
    "qwen-8192": [
     -0.07853281072265433,
     -0.11171492932759691,
     -0.04539754198139234
    ],
    "qwen-1024": [
     -0.10006246295921845,
     -0.13455266094622875,
     -0.06628668087541578
    ],
    "chunk2k-mldr": [
     0.03647170095831298,
     0.022215898810898305,
     0.05063502451471069
    ],
    "chunk2k-news": [
     -0.026702649603673967,
     -0.06181352628996628,
     0.007704814916280389
    ],
    "chunk2k-robust04": [
     0.005537373820300062,
     -0.016943973929950396,
     0.02752656767985262
    ],
    "news-full": [
     0.08944655201413504,
     0.04789595550390985,
     0.13121500805379227
    ],
    "robust04-full": [
     0.11887423625131038,
     0.09189632693851107,
     0.14575599387805832
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2124901596531564,
     0.17049710886212865,
     0.25452068953343443
    ],
    "BEIR": [
     0.07455525921545575,
     0.061391236896152994,
     0.08825966454366249
    ],
    "BRIGHT": [
     0.013119786745049064,
     0.0005073018031959307,
     0.02559687665384553
    ],
    "German": [
     -0.07514434714085508,
     -0.09272635577297844,
     -0.05723881480467349
    ],
    "chunks": [
     0.005102141724979692,
     -0.009490368835369356,
     0.019675881206218285
    ],
    "full documents": [
     0.10416039413272271,
     0.07939144958735947,
     0.12897015647407784
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7277793200528407,
    "dl20": 0.6826686741186468,
    "trec-covid": 0.799161505002106,
    "nfcorpus": 0.3666099139228616,
    "touche": 0.36369071660475066,
    "dbpedia": 0.4523144273775609,
    "scifact": 0.7647981139862946,
    "signal": 0.30946704673134645,
    "news": 0.4894388236252338,
    "robust04": 0.55521838254135,
    "bright-biology": 0.18313818788158645,
    "bright-earth-science": 0.2835191030895444,
    "bright-economics": 0.14527002053835253,
    "bright-psychology": 0.2064442583636532,
    "bright-robotics": 0.1439204868638924,
    "bright-stackoverflow": 0.14985049803400968,
    "bright-sustainable-living": 0.14005226388186534,
    "bright-leetcode": 0.24598829884353995,
    "bright-pony": 0.05198994311679107,
    "bright-aops": 0.08515618692008214,
    "bright-theoremqa-questions": 0.08697235119414642,
    "bright-theoremqa-theorems": 0.07757543453887945,
    "mldr-r1": 0.47618760025047513,
    "mldr-r1-1024": 0.43758355457516457,
    "mldr": 0.5077269496927399,
    "mldr-1024": 0.48470806975439595,
    "dense-8192": 0.32083563819245314,
    "dense-1024": 0.3019757714172082,
    "qwen-8192": 0.471716514810186,
    "qwen-1024": 0.4501868625736219,
    "chunk2k-mldr": 0.4377632942672983,
    "chunk2k-news": 0.6313810882577885,
    "chunk2k-robust04": 0.6824482991928158,
    "news-full": 0.48467174267202195,
    "robust04-full": 0.5258502643903084
   },
   "set_cost_per_1k": {
    "dl19": 1.0,
    "dl20": 1.0,
    "trec-covid": 2.0,
    "nfcorpus": 1.6656,
    "touche": 2.0,
    "dbpedia": 1.02,
    "scifact": 1.9967,
    "signal": 1.0,
    "news": 2.0,
    "robust04": 2.0,
    "bright-biology": 1.8738,
    "bright-earth-science": 2.0172,
    "bright-economics": 2.1068,
    "bright-psychology": 2.0396,
    "bright-robotics": 2.6733,
    "bright-stackoverflow": 2.4188,
    "bright-sustainable-living": 2.037,
    "bright-leetcode": 2.3662,
    "bright-pony": 1.9911,
    "bright-aops": 1.6757,
    "bright-theoremqa-questions": 1.7577,
    "bright-theoremqa-theorems": 2.0,
    "mldr-r1": 2.0,
    "mldr-r1-1024": 1.0,
    "mldr": 2.0,
    "mldr-1024": 1.0,
    "dense-8192": 1.315,
    "dense-1024": 1.0,
    "qwen-8192": 2.005,
    "qwen-1024": 1.0,
    "chunk2k-mldr": 1.0275,
    "chunk2k-news": 1.0,
    "chunk2k-robust04": 1.008,
    "news-full": 4.3684,
    "robust04-full": 4.5181
   },
   "set_total_cost": {
    "dl19": 0.043,
    "dl20": 0.054,
    "trec-covid": 0.1,
    "nfcorpus": 0.513,
    "touche": 0.098,
    "dbpedia": 0.408,
    "scifact": 0.599,
    "signal": 0.097,
    "news": 0.114,
    "robust04": 0.498,
    "bright-biology": 0.193,
    "bright-earth-science": 0.234,
    "bright-economics": 0.217,
    "bright-psychology": 0.206,
    "bright-robotics": 0.27,
    "bright-stackoverflow": 0.283,
    "bright-sustainable-living": 0.22,
    "bright-leetcode": 0.336,
    "bright-pony": 0.223,
    "bright-aops": 0.186,
    "bright-theoremqa-questions": 0.341,
    "bright-theoremqa-theorems": 0.152,
    "mldr-r1": 0.2,
    "mldr-r1-1024": 0.1,
    "mldr": 0.2,
    "mldr-1024": 0.1,
    "dense-8192": 0.526,
    "dense-1024": 0.4,
    "qwen-8192": 0.802,
    "qwen-1024": 0.4,
    "chunk2k-mldr": 0.411,
    "chunk2k-news": 0.057,
    "chunk2k-robust04": 0.251,
    "news-full": 0.249,
    "robust04-full": 1.125
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.6682534217834473,
    "dl20": 0.7150404453277588,
    "trec-covid": 1.235731601715088,
    "nfcorpus": 1.010099172592163,
    "touche": 1.2967033386230469,
    "dbpedia": 0.7032871246337891,
    "scifact": 1.1610772609710693,
    "signal": 0.5348291397094727,
    "news": 1.3720567226409912,
    "robust04": 1.3274366855621338,
    "bright-biology": 0.8388481140136719,
    "bright-earth-science": 0.9677679538726807,
    "bright-economics": 1.2373578548431396,
    "bright-psychology": 1.2500278949737549,
    "bright-robotics": 1.1688942909240723,
    "bright-stackoverflow": 1.412639856338501,
    "bright-sustainable-living": 0.9523065090179443,
    "bright-leetcode": 1.3538885116577148,
    "bright-pony": 0.9788470268249512,
    "bright-aops": 0.991950273513794,
    "bright-theoremqa-questions": 1.1144709587097168,
    "bright-theoremqa-theorems": 1.2715675830841064,
    "mldr-r1": 3.739391326904297,
    "mldr-r1-1024": 1.0879004001617432,
    "mldr": 3.042999744415283,
    "mldr-1024": 1.0798718929290771,
    "dense-8192": 1.7012484073638916,
    "dense-1024": 0.898003339767456,
    "qwen-8192": 2.832170248031616,
    "qwen-1024": 1.0281262397766113,
    "chunk2k-mldr": 1.4078154563903809,
    "chunk2k-news": 1.1869702339172363,
    "chunk2k-robust04": 1.2014868259429932,
    "news-full": 2.732659339904785,
    "robust04-full": 3.0059192180633545
   }
  },
  {
   "sy": "flash-c",
   "label": "Perplexity Decider Flash v1.2 (C)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 0.4962285714285714,
   "total_cost": 3.149307,
   "set_mean": 0.4001243628461298,
   "fam_mean": 0.47957572315807734,
   "families": {
    "TREC DL": 0.6898449411713814,
    "BEIR": 0.510541295814783,
    "BRIGHT": 0.19593615461436767,
    "German": 0.4390858323698262,
    "chunks": 0.5923197064662826,
    "full documents": 0.44972640851182333
   },
   "rank_fam": 26,
   "rank_set": 25,
   "vs_best_fam": [
    -0.06082709019185461,
    -0.06733359632951617,
    -0.054159292093818506
   ],
   "vs_best_set": [
    -0.05925370785099583,
    -0.06454014647308506,
    -0.05386665250100356
   ],
   "vs_first_fam": [
    0.05390771104472486,
    0.04373429061917102,
    0.06406028844978787
   ],
   "vs_first_set": [
    0.036617867503509205,
    0.029078720355902015,
    0.04418237133177811
   ],
   "set_vs_first": {
    "dl19": [
     0.1895535271860863,
     0.12585682179495616,
     0.251777860882735
    ],
    "dl20": [
     0.20466868029150181,
     0.14072663789898576,
     0.2690527249024107
    ],
    "trec-covid": [
     0.230657598417644,
     0.17617628286320075,
     0.2863948741505682
    ],
    "nfcorpus": [
     0.04412611693025381,
     0.02966351556611274,
     0.058666391144754026
    ],
    "touche": [
     -0.11933793912641477,
     -0.16618332425011345,
     -0.07389748712025473
    ],
    "dbpedia": [
     0.13458883278629546,
     0.1152217053592135,
     0.15413026359882737
    ],
    "scifact": [
     0.10095491443841587,
     0.06854563403616398,
     0.1352056584845136
    ],
    "signal": [
     -0.005070692036673874,
     -0.03839285659742597,
     0.03122895889749866
    ],
    "news": [
     0.05005095438162277,
     0.0013370419921104881,
     0.100087493415849
    ],
    "robust04": [
     0.14410372465926308,
     0.118103457707252,
     0.1694939033503124
    ],
    "bright-biology": [
     0.13225933275213886,
     0.08377110861136577,
     0.18039049312603456
    ],
    "bright-earth-science": [
     0.03838084561710631,
     -0.006037673054932913,
     0.08463709106578743
    ],
    "bright-economics": [
     0.05843753214533126,
     0.0016979437470504566,
     0.11669517859019932
    ],
    "bright-psychology": [
     0.13912442896632532,
     0.08321356487506545,
     0.1978293128972857
    ],
    "bright-robotics": [
     0.08770558348736987,
     0.04240712935892407,
     0.13673207723388991
    ],
    "bright-stackoverflow": [
     0.02522147801507052,
     -0.0259027321518866,
     0.07562757607223261
    ],
    "bright-sustainable-living": [
     0.09322617970028385,
     0.04390500827366409,
     0.14370947440105666
    ],
    "bright-leetcode": [
     -0.05090640089773538,
     -0.09640143575430846,
     -0.0059802979931230515
    ],
    "bright-pony": [
     0.04173822954885619,
     0.02200010509694298,
     0.06290129108425777
    ],
    "bright-aops": [
     0.02299967921359436,
     0.0004101218247333782,
     0.048300085524297515
    ],
    "bright-theoremqa-questions": [
     0.02662908428651352,
     0.003318757855502938,
     0.051489693717749405
    ],
    "bright-theoremqa-theorems": [
     0.09397829021180296,
     0.04033760655655945,
     0.15438927974894806
    ],
    "mldr-r1": [
     -0.09822141196065326,
     -0.16510061984161067,
     -0.032463838150189994
    ],
    "mldr-r1-1024": [
     -0.12308815808015627,
     -0.1952424047127267,
     -0.05139912861343543
    ],
    "mldr": [
     -0.1314109237774017,
     -0.1966938969762423,
     -0.06529789724927648
    ],
    "mldr-1024": [
     -0.15719167115614618,
     -0.22192710243778668,
     -0.09408734435689481
    ],
    "dense-8192": [
     0.07647946572186165,
     0.05690700478293642,
     0.09747663236376852
    ],
    "dense-1024": [
     0.04248935788145297,
     0.021580559965561963,
     0.06368999257480362
    ],
    "qwen-8192": [
     -0.045660530107903496,
     -0.07223081248307206,
     -0.020604063432782982
    ],
    "qwen-1024": [
     -0.10278520795552976,
     -0.1330519179170463,
     -0.07304718576391073
    ],
    "chunk2k-mldr": [
     0.029110063086008497,
     0.014092526273461914,
     0.04444317932051195
    ],
    "chunk2k-news": [
     -0.03299971232885923,
     -0.06604256816917642,
     0.00048387074883238235
    ],
    "chunk2k-robust04": [
     0.044562512098735074,
     0.024574442757170023,
     0.06567745122895752
    ],
    "news-full": [
     0.014688663770835053,
     -0.03284059393537253,
     0.0603502701196067
    ],
    "robust04-full": [
     0.08256293445592677,
     0.05212384512362905,
     0.11201852102698034
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.19711110373879406,
     0.15189843554584592,
     0.24134978462195722
    ],
    "BEIR": [
     0.07250918880630079,
     0.05985784264006553,
     0.08587801507782314
    ],
    "BRIGHT": [
     0.05906618858722147,
     0.04614856068448064,
     0.07257497803660942
    ],
    "German": [
     -0.0674236349293095,
     -0.08559203061422464,
     -0.049429512764461316
    ],
    "chunks": [
     0.013557620951961445,
     -0.0005713847482283381,
     0.027942941245633526
    ],
    "full documents": [
     0.04862579911338091,
     0.021101205351384628,
     0.0761729114873684
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.6953845296259936,
    "dl20": 0.6843053527167693,
    "trec-covid": 0.8253492994294517,
    "nfcorpus": 0.38158154346245826,
    "touche": 0.32285394722611777,
    "dbpedia": 0.4525794113271073,
    "scifact": 0.779864341889247,
    "signal": 0.3257459253461116,
    "news": 0.4452761450395097,
    "robust04": 0.551079752798261,
    "bright-biology": 0.31327755029630877,
    "bright-earth-science": 0.3191562749537132,
    "bright-economics": 0.22292120400726517,
    "bright-psychology": 0.2732784156089433,
    "bright-robotics": 0.1968355247424128,
    "bright-stackoverflow": 0.18706918933642852,
    "bright-sustainable-living": 0.25454139574595297,
    "bright-leetcode": 0.19616754926486435,
    "bright-pony": 0.08512841430685371,
    "bright-aops": 0.08753273811835008,
    "bright-theoremqa-questions": 0.09997753000666516,
    "bright-theoremqa-theorems": 0.11534806898465393,
    "mldr-r1": 0.4656796702846704,
    "mldr-r1-1024": 0.4408129241651674,
    "mldr": 0.5231330319461904,
    "mldr-1024": 0.49735228456744596,
    "dense-8192": 0.33382297141664824,
    "dense-1024": 0.29983286357623956,
    "qwen-8192": 0.5045887954249368,
    "qwen-1024": 0.4474641175773106,
    "chunk2k-mldr": 0.43040165639499384,
    "chunk2k-news": 0.6250840255326032,
    "chunk2k-robust04": 0.7214734374712508,
    "news-full": 0.40991385442872197,
    "robust04-full": 0.48953896259492474
   },
   "set_cost_per_1k": {
    "dl19": 0.0997,
    "dl20": 0.102,
    "trec-covid": 0.3423,
    "nfcorpus": 0.2648,
    "touche": 0.4296,
    "dbpedia": 0.1024,
    "scifact": 0.3662,
    "signal": 0.0347,
    "news": 0.5229,
    "robust04": 0.5194,
    "bright-biology": 0.1421,
    "bright-earth-science": 0.2329,
    "bright-economics": 0.3939,
    "bright-psychology": 0.2974,
    "bright-robotics": 0.3104,
    "bright-stackoverflow": 0.5509,
    "bright-sustainable-living": 0.2262,
    "bright-leetcode": 0.4059,
    "bright-pony": 0.1954,
    "bright-aops": 0.3152,
    "bright-theoremqa-questions": 0.3184,
    "bright-theoremqa-theorems": 0.3922,
    "mldr-r1": 1.6293,
    "mldr-r1-1024": 0.2184,
    "mldr": 1.6318,
    "mldr-1024": 0.2183,
    "dense-8192": 0.6947,
    "dense-1024": 0.1402,
    "qwen-8192": 1.5956,
    "qwen-1024": 0.2175,
    "chunk2k-mldr": 0.4076,
    "chunk2k-news": 0.2361,
    "chunk2k-robust04": 0.2393,
    "news-full": 1.4959,
    "robust04-full": 2.0784
   },
   "set_total_cost": {
    "dl19": 0.004286,
    "dl20": 0.005509,
    "trec-covid": 0.017113,
    "nfcorpus": 0.081562,
    "touche": 0.021049,
    "dbpedia": 0.040979,
    "scifact": 0.109868,
    "signal": 0.003369,
    "news": 0.029806,
    "robust04": 0.129318,
    "bright-biology": 0.014635,
    "bright-earth-science": 0.027022,
    "bright-economics": 0.040569,
    "bright-psychology": 0.030035,
    "bright-robotics": 0.031351,
    "bright-stackoverflow": 0.064451,
    "bright-sustainable-living": 0.024425,
    "bright-leetcode": 0.057635,
    "bright-pony": 0.021883,
    "bright-aops": 0.034982,
    "bright-theoremqa-questions": 0.061775,
    "bright-theoremqa-theorems": 0.029809,
    "mldr-r1": 0.162927,
    "mldr-r1-1024": 0.021845,
    "mldr": 0.163182,
    "mldr-1024": 0.021826,
    "dense-8192": 0.27787,
    "dense-1024": 0.056093,
    "qwen-8192": 0.638232,
    "qwen-1024": 0.087019,
    "chunk2k-mldr": 0.163054,
    "chunk2k-news": 0.013459,
    "chunk2k-robust04": 0.05958,
    "news-full": 0.085266,
    "robust04-full": 0.517523
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.4210324287414551,
    "dl20": 0.4267463684082031,
    "trec-covid": 2.0416812896728516,
    "nfcorpus": 1.594818115234375,
    "touche": 1.781862497329712,
    "dbpedia": 0.909470796585083,
    "scifact": 1.622434377670288,
    "signal": 0.6584291458129883,
    "news": 2.39245343208313,
    "robust04": 1.894444465637207,
    "bright-biology": 0.7327358722686768,
    "bright-earth-science": 0.8876698017120361,
    "bright-economics": 1.4777131080627441,
    "bright-psychology": 1.1437318325042725,
    "bright-robotics": 0.9956071376800537,
    "bright-stackoverflow": 1.7031543254852295,
    "bright-sustainable-living": 0.8368523120880127,
    "bright-leetcode": 1.9361896514892578,
    "bright-pony": 1.2311327457427979,
    "bright-aops": 1.4554874897003174,
    "bright-theoremqa-questions": 1.4617900848388672,
    "bright-theoremqa-theorems": 1.7278153896331787,
    "mldr-r1": 7.86877179145813,
    "mldr-r1-1024": 1.0095949172973633,
    "mldr": 7.803735733032227,
    "mldr-1024": 1.0027425289154053,
    "dense-8192": 2.475376844406128,
    "dense-1024": 0.8492929935455322,
    "qwen-8192": 7.433082103729248,
    "qwen-1024": 0.9488427639007568,
    "chunk2k-mldr": 1.0535368919372559,
    "chunk2k-news": 0.7110240459442139,
    "chunk2k-robust04": 0.7067544460296631,
    "news-full": 6.567243576049805,
    "robust04-full": 6.364328622817993
   }
  },
  {
   "sy": "solarflash-a",
   "label": "Upstage Solar Decide Flash (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 4.344771428571429,
   "total_cost": 25.269041,
   "set_mean": 0.38536822575567653,
   "fam_mean": 0.47587245983375287,
   "families": {
    "TREC DL": 0.6539208429766317,
    "BEIR": 0.48298057820670354,
    "BRIGHT": 0.16403283374305114,
    "German": 0.4436639650769997,
    "chunks": 0.5772227863109142,
    "full documents": 0.5334137526882172
   },
   "rank_fam": 27,
   "rank_set": 27,
   "vs_best_fam": [
    -0.06453035351617907,
    -0.07126714670476818,
    -0.057497347587711
   ],
   "vs_best_set": [
    -0.07400984494144906,
    -0.08012756187320838,
    -0.06788436483978123
   ],
   "vs_first_fam": [
    0.0502044477204004,
    0.03984387367020003,
    0.06071481990583606
   ],
   "vs_first_set": [
    0.021861730413055964,
    0.013872784243116394,
    0.029694139954169807
   ],
   "set_vs_first": {
    "dl19": [
     0.16271873146775595,
     0.10291274812900553,
     0.2226762518240537
    ],
    "dl20": [
     0.1596552796203327,
     0.0958331512856393,
     0.22693557009310655
    ],
    "trec-covid": [
     0.20218704591694214,
     0.14186429505378517,
     0.2620330135633884
    ],
    "nfcorpus": [
     0.042999238664634454,
     0.025641218791746856,
     0.060471467601703965
    ],
    "touche": [
     -0.19410348288146817,
     -0.25889628491798156,
     -0.1328119937845364
    ],
    "dbpedia": [
     0.06836379012124572,
     0.04664584835132923,
     0.0899229735154044
    ],
    "scifact": [
     0.040769095541952405,
     0.0010682833563998573,
     0.07994142871884813
    ],
    "signal": [
     -0.05909782874776276,
     -0.0972243428989758,
     -0.020511879610210282
    ],
    "news": [
     0.05019549539532503,
     -0.0022664217425387156,
     0.10247517118404403
    ],
    "robust04": [
     0.2082744155749014,
     0.17824170505628034,
     0.23731863555100952
    ],
    "bright-biology": [
     0.07676385781797113,
     0.024407826221386125,
     0.12921266118915675
    ],
    "bright-earth-science": [
     0.05505333835911136,
     0.00023109643924801304,
     0.11396278713786656
    ],
    "bright-economics": [
     -0.0009356893229121588,
     -0.055057857478105904,
     0.054086980230768106
    ],
    "bright-psychology": [
     0.10328834442216883,
     0.049484926781700744,
     0.15689090930846483
    ],
    "bright-robotics": [
     -0.014262678671100704,
     -0.05744968328973912,
     0.028265740139848367
    ],
    "bright-stackoverflow": [
     -0.023945043194504467,
     -0.06892380126295566,
     0.0189914916720893
    ],
    "bright-sustainable-living": [
     -0.00433618236192862,
     -0.053854783133179096,
     0.04027188083808621
    ],
    "bright-leetcode": [
     -0.017095348527461113,
     -0.06724599522727237,
     0.03417441387916878
    ],
    "bright-pony": [
     0.04561976256330293,
     0.023344855312558532,
     0.06915891550428721
    ],
    "bright-aops": [
     0.00694901081899689,
     -0.010716258623234186,
     0.0257635173158643
    ],
    "bright-theoremqa-questions": [
     0.016402401527993354,
     -0.008442221547882087,
     0.04234652000308331
    ],
    "bright-theoremqa-theorems": [
     0.08245263915922188,
     0.03485583975696368,
     0.1389381031581327
    ],
    "mldr-r1": [
     0.013038718041175845,
     -0.04387317238935262,
     0.06963664031607963
    ],
    "mldr-r1-1024": [
     -0.18460026067052088,
     -0.2647299888112201,
     -0.10337707356308035
    ],
    "mldr": [
     -0.03269974856461155,
     -0.08267232538872982,
     0.016717026484272424
    ],
    "mldr-1024": [
     -0.21611763247119659,
     -0.290528926077269,
     -0.141524408849504
    ],
    "dense-8192": [
     0.07213685541159881,
     0.0515307040993811,
     0.092930659987703
    ],
    "dense-1024": [
     -0.00294779534022227,
     -0.024732351679256276,
     0.020150895693483717
    ],
    "qwen-8192": [
     0.025574746688794447,
     -0.0008885750361238287,
     0.05329356127575635
    ],
    "qwen-1024": [
     -0.177148900872106,
     -0.2145813488861008,
     -0.13974951110777245
    ],
    "chunk2k-mldr": [
     -0.008152701911039062,
     -0.025112012389848948,
     0.008437633588752436
    ],
    "chunk2k-news": [
     -0.07067166760464749,
     -0.11797699949579266,
     -0.023418882332268187
    ],
    "chunk2k-robust04": [
     0.0742064719054657,
     0.05209166991601122,
     0.09816089950431328
    ],
    "news-full": [
     0.033565274794557065,
     -0.019609271659778216,
     0.08949177359042582
    ],
    "robust04-full": [
     0.23106101178499255,
     0.2025732008128744,
     0.26035219531636705
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.16118700554404433,
     0.11717112392305593,
     0.20548603931899992
    ],
    "BEIR": [
     0.044948471198221276,
     0.030079170100055133,
     0.06017455299579279
    ],
    "BRIGHT": [
     0.02716286771590494,
     0.014150453265747206,
     0.040330035319837934
    ],
    "German": [
     -0.06284550222213603,
     -0.08090738156786889,
     -0.04473636059087708
    ],
    "chunks": [
     -0.0015392992034069493,
     -0.020363752432126733,
     0.016815304050255463
    ],
    "full documents": [
     0.1323131432897748,
     0.10208101716689186,
     0.16389649955773203
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.6685497339076633,
    "dl20": 0.6392919520456002,
    "trec-covid": 0.7968787469287498,
    "nfcorpus": 0.3804546651968389,
    "touche": 0.24808840347106437,
    "dbpedia": 0.3863543686620575,
    "scifact": 0.7196785229927836,
    "signal": 0.2717187886350227,
    "news": 0.44542068605321194,
    "robust04": 0.6152504437138994,
    "bright-biology": 0.25778207536214104,
    "bright-earth-science": 0.33582876769571823,
    "bright-economics": 0.16354798253902175,
    "bright-psychology": 0.2374423310647868,
    "bright-robotics": 0.09486726258394224,
    "bright-stackoverflow": 0.13790266812685353,
    "bright-sustainable-living": 0.1569790336837405,
    "bright-leetcode": 0.2299786016351386,
    "bright-pony": 0.08900994732130045,
    "bright-aops": 0.07148206972375261,
    "bright-theoremqa-questions": 0.089750847248145,
    "bright-theoremqa-theorems": 0.10382241793207285,
    "mldr-r1": 0.5769398002864995,
    "mldr-r1-1024": 0.37930082157480277,
    "mldr": 0.6218442071589806,
    "mldr-1024": 0.43842632325239556,
    "dense-8192": 0.3294803611063854,
    "dense-1024": 0.2543957103545643,
    "qwen-8192": 0.5758240722216348,
    "qwen-1024": 0.37310042466073434,
    "chunk2k-mldr": 0.3931388913979463,
    "chunk2k-news": 0.587412070256815,
    "chunk2k-robust04": 0.7511173972779814,
    "news-full": 0.428790465452444,
    "robust04-full": 0.6380370399239905
   },
   "set_cost_per_1k": {
    "dl19": 2.4232,
    "dl20": 2.4431,
    "trec-covid": 3.6091,
    "nfcorpus": 2.6422,
    "touche": 4.089,
    "dbpedia": 2.4453,
    "scifact": 3.6736,
    "signal": 2.1483,
    "news": 4.5817,
    "robust04": 4.5736,
    "bright-biology": 3.1476,
    "bright-earth-science": 3.5746,
    "bright-economics": 4.6599,
    "bright-psychology": 4.0869,
    "bright-robotics": 6.556,
    "bright-stackoverflow": 6.4063,
    "bright-sustainable-living": 3.7329,
    "bright-leetcode": 5.2249,
    "bright-pony": 3.3643,
    "bright-aops": 3.2518,
    "bright-theoremqa-questions": 3.6304,
    "bright-theoremqa-theorems": 4.2207,
    "mldr-r1": 9.9662,
    "mldr-r1-1024": 1.6861,
    "mldr": 9.9558,
    "mldr-1024": 1.6834,
    "dense-8192": 4.4303,
    "dense-1024": 1.2338,
    "qwen-8192": 9.5029,
    "qwen-1024": 1.6587,
    "chunk2k-mldr": 2.7364,
    "chunk2k-news": 1.5679,
    "chunk2k-robust04": 1.5822,
    "news-full": 9.436,
    "robust04-full": 12.1419
   },
   "set_total_cost": {
    "dl19": 0.104196,
    "dl20": 0.131926,
    "trec-covid": 0.180457,
    "nfcorpus": 0.813796,
    "touche": 0.20036,
    "dbpedia": 0.978114,
    "scifact": 1.102078,
    "signal": 0.208381,
    "news": 0.261157,
    "robust04": 1.138826,
    "bright-biology": 0.324207,
    "bright-earth-science": 0.414657,
    "bright-economics": 0.479973,
    "bright-psychology": 0.412772,
    "bright-robotics": 0.662159,
    "bright-stackoverflow": 0.749537,
    "bright-sustainable-living": 0.403156,
    "bright-leetcode": 0.741931,
    "bright-pony": 0.376797,
    "bright-aops": 0.360952,
    "bright-theoremqa-questions": 0.704307,
    "bright-theoremqa-theorems": 0.320772,
    "mldr-r1": 0.996623,
    "mldr-r1-1024": 0.168613,
    "mldr": 0.995583,
    "mldr-1024": 0.168336,
    "dense-8192": 1.77212,
    "dense-1024": 0.493503,
    "qwen-8192": 3.801176,
    "qwen-1024": 0.663474,
    "chunk2k-mldr": 1.094579,
    "chunk2k-news": 0.08937,
    "chunk2k-robust04": 0.393978,
    "news-full": 0.537851,
    "robust04-full": 3.023324
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.7667961120605469,
    "dl20": 2.073079824447632,
    "trec-covid": 2.603377103805542,
    "nfcorpus": 1.6360905170440674,
    "touche": 2.0530409812927246,
    "dbpedia": 1.6074190139770508,
    "scifact": 1.764026403427124,
    "signal": 1.503371238708496,
    "news": 1.4734830856323242,
    "robust04": 1.6238996982574463,
    "bright-biology": 1.5951859951019287,
    "bright-earth-science": 1.4927804470062256,
    "bright-economics": 1.846714973449707,
    "bright-psychology": 1.5733916759490967,
    "bright-robotics": 1.742410659790039,
    "bright-stackoverflow": 1.5094902515411377,
    "bright-sustainable-living": 1.6038765907287598,
    "bright-leetcode": 1.257702350616455,
    "bright-pony": 1.6422102451324463,
    "bright-aops": 1.161344051361084,
    "bright-theoremqa-questions": 1.495898723602295,
    "bright-theoremqa-theorems": 1.5186865329742432,
    "mldr-r1": 1.3489990234375,
    "mldr-r1-1024": 1.0090720653533936,
    "mldr": 1.3732905387878418,
    "mldr-1024": 0.963754415512085,
    "dense-8192": 1.1793580055236816,
    "dense-1024": 0.9294838905334473,
    "qwen-8192": 1.303252935409546,
    "qwen-1024": 1.657088279724121,
    "chunk2k-mldr": 1.1865849494934082,
    "chunk2k-news": 1.0141189098358154,
    "chunk2k-robust04": 1.0068175792694092,
    "news-full": 1.6405818462371826,
    "robust04-full": 1.8705384731292725
   }
  },
  {
   "sy": "local-bge",
   "label": "bge-reranker-v2-m3 (local)",
   "type": "reranker",
   "how": "self-hosted",
   "priced": true,
   "cost_per_1k": 0.6004914285714286,
   "total_cost": 3.759422,
   "set_mean": 0.3789808408072789,
   "fam_mean": 0.4706445696144574,
   "families": {
    "TREC DL": 0.7024633107378746,
    "BEIR": 0.4928836008886242,
    "BRIGHT": 0.12681213632743227,
    "German": 0.47293791728097584,
    "chunks": 0.5535441205893497,
    "full documents": 0.47522633186248797
   },
   "rank_fam": 28,
   "rank_set": 28,
   "vs_best_fam": [
    -0.06975824373547458,
    -0.07667116443221338,
    -0.06290981575859002
   ],
   "vs_best_set": [
    -0.08039722988984672,
    -0.08699751405911299,
    -0.07397142175835328
   ],
   "vs_first_fam": [
    0.044976557501104894,
    0.03531061176982039,
    0.05471269644250948
   ],
   "vs_first_set": [
    0.015474345464658309,
    0.00813894759279555,
    0.022659010978506235
   ],
   "set_vs_first": {
    "dl19": [
     0.21774560640639462,
     0.15705450314152136,
     0.27885513742503415
    ],
    "dl20": [
     0.2017133402041797,
     0.1397592128620364,
     0.264771930690814
    ],
    "trec-covid": [
     0.18444056788382668,
     0.13466482152685122,
     0.23532975280616653
    ],
    "nfcorpus": [
     0.018471767426306074,
     0.004302735600368424,
     0.03373048937793405
    ],
    "touche": [
     -0.08481809117663625,
     -0.14340141516638283,
     -0.024985134164510203
    ],
    "dbpedia": [
     0.12649572424271466,
     0.10801986386700785,
     0.1451190524155485
    ],
    "scifact": [
     0.05550236262922115,
     0.030468310268350396,
     0.08110663150545405
    ],
    "signal": [
     -0.03938151919249405,
     -0.07635728723883695,
     -0.0021233439757114003
    ],
    "news": [
     0.0645288198935906,
     0.014311812476920371,
     0.11715917794173009
    ],
    "robust04": [
     0.11357231933460693,
     0.08757487798067376,
     0.14040711610277667
    ],
    "bright-biology": [
     -0.017302632885853514,
     -0.06728500139887095,
     0.0317652207748271
    ],
    "bright-earth-science": [
     0.05657524844205547,
     0.0029063726616083696,
     0.11344706312607034
    ],
    "bright-economics": [
     -0.08252585573268563,
     -0.12968620704471126,
     -0.04088566251111192
    ],
    "bright-psychology": [
     0.006198466044179368,
     -0.03942098256802218,
     0.05099502001498454
    ],
    "bright-robotics": [
     0.004354278597914665,
     -0.03529088997977274,
     0.04326151768069636
    ],
    "bright-stackoverflow": [
     -0.043680443702237365,
     -0.08707490568767307,
     -0.0029848085113347994
    ],
    "bright-sustainable-living": [
     -0.01765655284663431,
     -0.06232247237469887,
     0.024400111181868495
    ],
    "bright-leetcode": [
     -0.07617273987431603,
     -0.11932740516855128,
     -0.035050304584148845
    ],
    "bright-pony": [
     0.0227631303286333,
     0.0016941246621245479,
     0.04323938338431095
    ],
    "bright-aops": [
     0.00036326836002775753,
     -0.02253058763752424,
     0.02407317671547287
    ],
    "bright-theoremqa-questions": [
     0.002382763285303263,
     -0.01880644434352608,
     0.02314914402325359
    ],
    "bright-theoremqa-theorems": [
     0.024007113587045863,
     -0.008211884036008862,
     0.06600853334418466
    ],
    "mldr-r1": [
     0.019939970497483417,
     -0.02618857463096791,
     0.06613461589019243
    ],
    "mldr-r1-1024": [
     -0.17455366684631174,
     -0.25530862122332637,
     -0.09811511668653305
    ],
    "mldr": [
     0.009884201318415387,
     -0.0373685730169504,
     0.057237056117353635
    ],
    "mldr-1024": [
     -0.19996030387536412,
     -0.2774054289511857,
     -0.12384035779468483
    ],
    "dense-8192": [
     0.08433259790016284,
     0.06300235651643635,
     0.10662628068067831
    ],
    "dense-1024": [
     0.05319816531476962,
     0.03318338313186142,
     0.07395876980502797
    ],
    "qwen-8192": [
     0.04184883548524043,
     0.013882386253761703,
     0.07092980509322666
    ],
    "qwen-1024": [
     -0.10326219993967439,
     -0.1366583155166376,
     -0.07050453167912518
    ],
    "chunk2k-mldr": [
     0.017473794195754733,
     0.002263122132411255,
     0.032607562785347544
    ],
    "chunk2k-news": [
     -0.054247743949992544,
     -0.09159353433039652,
     -0.017132476078253633
    ],
    "chunk2k-robust04": [
     -0.03887994502067682,
     -0.06387540704541272,
     -0.014222396442069352
    ],
    "news-full": [
     0.06093883379534104,
     0.016752991920166382,
     0.10284165871109047
    ],
    "robust04-full": [
     0.08731261113275002,
     0.06279919070918405,
     0.1125410023489104
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.20972947330528716,
     0.16735703868922885,
     0.25305216287791676
    ],
    "BEIR": [
     0.054851493880141974,
     0.04165179184406839,
     0.06860737765946415
    ],
    "BRIGHT": [
     -0.01005782969971393,
     -0.021915826435080273,
     0.001314386116889324
    ],
    "German": [
     -0.03357155001815982,
     -0.050922103140885605,
     -0.016418142148914423
    ],
    "chunks": [
     -0.025217964924971546,
     -0.0407847294737134,
     -0.00945685138735917
    ],
    "full documents": [
     0.07412572246404553,
     0.04842868394516209,
     0.09930214575710386
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7235766088463019,
    "dl20": 0.6813500126294472,
    "trec-covid": 0.7791322688956344,
    "nfcorpus": 0.3559271939585105,
    "touche": 0.3573737951758963,
    "dbpedia": 0.44448630278352647,
    "scifact": 0.7344117900800523,
    "signal": 0.2914350981902914,
    "news": 0.4597540105514775,
    "robust04": 0.5205483474736049,
    "bright-biology": 0.1637155846583164,
    "bright-earth-science": 0.33735067777866234,
    "bright-economics": 0.08195781612924828,
    "bright-psychology": 0.14035245268679733,
    "bright-robotics": 0.1134842198529576,
    "bright-stackoverflow": 0.11816726761912064,
    "bright-sustainable-living": 0.1436586631990348,
    "bright-leetcode": 0.1709012102882837,
    "bright-pony": 0.06615331508663082,
    "bright-aops": 0.06489632726478348,
    "bright-theoremqa-questions": 0.07573120900545491,
    "bright-theoremqa-theorems": 0.04537689235989683,
    "mldr-r1": 0.5838410527428071,
    "mldr-r1-1024": 0.3893474153990119,
    "mldr": 0.6644281570420075,
    "mldr-1024": 0.454583651848228,
    "dense-8192": 0.34167610359494943,
    "dense-1024": 0.3105416710095562,
    "qwen-8192": 0.5920981610180808,
    "qwen-1024": 0.44698712559316595,
    "chunk2k-mldr": 0.41876538750474007,
    "chunk2k-news": 0.6038359939114699,
    "chunk2k-robust04": 0.6380309803518389,
    "news-full": 0.45616402445322796,
    "robust04-full": 0.494288639271748
   },
   "set_cost_per_1k": {
    "dl19": 0.1061,
    "dl20": 0.1083,
    "trec-covid": 0.3901,
    "nfcorpus": 0.2903,
    "touche": 0.474,
    "dbpedia": 0.1038,
    "scifact": 0.4288,
    "signal": 0.0426,
    "news": 0.5962,
    "robust04": 0.5837,
    "bright-biology": 0.2712,
    "bright-earth-science": 0.337,
    "bright-economics": 0.5597,
    "bright-psychology": 0.4607,
    "bright-robotics": 1.0238,
    "bright-stackoverflow": 0.9215,
    "bright-sustainable-living": 0.3851,
    "bright-leetcode": 0.7759,
    "bright-pony": 0.3056,
    "bright-aops": 0.4085,
    "bright-theoremqa-questions": 0.3848,
    "bright-theoremqa-theorems": 0.5209,
    "mldr-r1": 1.5246,
    "mldr-r1-1024": 0.2075,
    "mldr": 1.535,
    "mldr-1024": 0.2081,
    "dense-8192": 0.647,
    "dense-1024": 0.1355,
    "qwen-8192": 1.7801,
    "qwen-1024": 0.398,
    "chunk2k-mldr": 0.7557,
    "chunk2k-news": 0.3305,
    "chunk2k-robust04": 0.532,
    "news-full": 1.6548,
    "robust04-full": 1.8298
   },
   "set_total_cost": {
    "dl19": 0.004564,
    "dl20": 0.005847,
    "trec-covid": 0.019504,
    "nfcorpus": 0.089401,
    "touche": 0.023226,
    "dbpedia": 0.041511,
    "scifact": 0.128646,
    "signal": 0.004128,
    "news": 0.033984,
    "robust04": 0.145343,
    "bright-biology": 0.027935,
    "bright-earth-science": 0.039089,
    "bright-economics": 0.057652,
    "bright-psychology": 0.046529,
    "bright-robotics": 0.103402,
    "bright-stackoverflow": 0.107818,
    "bright-sustainable-living": 0.041591,
    "bright-leetcode": 0.110176,
    "bright-pony": 0.034225,
    "bright-aops": 0.045344,
    "bright-theoremqa-questions": 0.074657,
    "bright-theoremqa-theorems": 0.039591,
    "mldr-r1": 0.152459,
    "mldr-r1-1024": 0.020749,
    "mldr": 0.153498,
    "mldr-1024": 0.020807,
    "dense-8192": 0.258809,
    "dense-1024": 0.054191,
    "qwen-8192": 0.71202,
    "qwen-1024": 0.159198,
    "chunk2k-mldr": 0.302287,
    "chunk2k-news": 0.018836,
    "chunk2k-robust04": 0.132458,
    "news-full": 0.094324,
    "robust04-full": 0.455623
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 1.0746665000915527,
    "dl20": 1.0507855415344238,
    "trec-covid": 1.0423238277435303,
    "nfcorpus": 0.4871327877044678,
    "touche": 1.002375602722168,
    "dbpedia": 0.8967854976654053,
    "scifact": 0.41436147689819336,
    "signal": 0.9151620864868164,
    "news": 1.026428461074829,
    "robust04": 0.4161252975463867,
    "bright-biology": 0.4188084602355957,
    "bright-earth-science": 0.4240725040435791,
    "bright-economics": 0.4297199249267578,
    "bright-psychology": 0.4299967288970947,
    "bright-robotics": 0.4749279022216797,
    "bright-stackoverflow": 0.4854123592376709,
    "bright-sustainable-living": 0.43041419982910156,
    "bright-leetcode": 0.4818532466888428,
    "bright-pony": 0.40052080154418945,
    "bright-aops": 0.4227263927459717,
    "bright-theoremqa-questions": 0.41920948028564453,
    "bright-theoremqa-theorems": 0.42229247093200684,
    "mldr-r1": 13.486343383789062,
    "mldr-r1-1024": 0.5366230010986328,
    "mldr": 14.027036190032959,
    "mldr-1024": 0.556471586227417,
    "dense-8192": 10.349560976028442,
    "dense-1024": 0.5558767318725586,
    "qwen-8192": 1.581634521484375,
    "qwen-1024": 1.320077657699585,
    "chunk2k-mldr": 1.1983873844146729,
    "chunk2k-news": 1.6201868057250977,
    "chunk2k-robust04": 1.2484536170959473,
    "news-full": 1.1585001945495605,
    "robust04-full": 10.178383350372314
   }
  },
  {
   "sy": "drexmax11-c",
   "label": "Nace Drex Max v1.1 (C)",
   "type": "decision model",
   "how": "free credit",
   "priced": true,
   "cost_per_1k": 1.4966457142857141,
   "total_cost": 9.466598,
   "set_mean": 0.3630904324535395,
   "fam_mean": 0.4546182059579625,
   "families": {
    "TREC DL": 0.692623000143429,
    "BEIR": 0.38439585395272513,
    "BRIGHT": 0.13728109979150968,
    "German": 0.49399456702043826,
    "chunks": 0.6095931406242553,
    "full documents": 0.40982157421541765
   },
   "rank_fam": 29,
   "rank_set": 30,
   "vs_best_fam": [
    -0.08578460739196948,
    -0.09301433802453715,
    -0.07846462964540245
   ],
   "vs_best_set": [
    -0.09628763824358613,
    -0.10280826384620839,
    -0.08955189622449142
   ],
   "vs_first_fam": [
    0.02895019384460998,
    0.01968860020261467,
    0.038331511807249884
   ],
   "vs_first_set": [
    -0.0004160628890811032,
    -0.007255047477061167,
    0.006453965813189264
   ],
   "set_vs_first": {
    "dl19": [
     0.18697792493024645,
     0.12976125179744757,
     0.2460658790050202
    ],
    "dl20": [
     0.21280040049143695,
     0.1528314225212013,
     0.2768143072613038
    ],
    "trec-covid": [
     0.06818210214292131,
     0.005159707779863187,
     0.13102443533800268
    ],
    "nfcorpus": [
     -0.07793804648818825,
     -0.09987822215073539,
     -0.056713068972285785
    ],
    "touche": [
     -0.21549042522753736,
     -0.27189668299270175,
     -0.1608384060489247
    ],
    "dbpedia": [
     0.14361569951126546,
     0.12469316463683544,
     0.16277378884219046
    ],
    "scifact": [
     -0.15323787860730786,
     -0.1845128830982209,
     -0.12086821447220863
    ],
    "signal": [
     0.013640257901388786,
     -0.01563316844858753,
     0.04455513693526986
    ],
    "news": [
     -0.11591423923874494,
     -0.16967617057578138,
     -0.06018489646781988
    ],
    "robust04": [
     -0.09194749443985406,
     -0.11745940779853775,
     -0.06681476400774006
    ],
    "bright-biology": [
     0.05268768852372788,
     0.00969447486096095,
     0.09830969739428694
    ],
    "bright-earth-science": [
     -0.04646036975293122,
     -0.09036478414478921,
     0.0021675898883388167
    ],
    "bright-economics": [
     -0.024647619146481226,
     -0.07031015310490996,
     0.022753910674822048
    ],
    "bright-psychology": [
     0.03918312168418703,
     -0.005117756562339787,
     0.0819386571144817
    ],
    "bright-robotics": [
     0.012722490418400054,
     -0.024501364634552034,
     0.05114444964010158
    ],
    "bright-stackoverflow": [
     -0.07175806429602367,
     -0.10697846343688575,
     -0.03762013891555195
    ],
    "bright-sustainable-living": [
     0.07259030425312676,
     0.023648477203869145,
     0.12249870882367242
    ],
    "bright-leetcode": [
     -0.07216806306756779,
     -0.10888060783088749,
     -0.036245703955895825
    ],
    "bright-pony": [
     0.04343784440323128,
     0.022121537302054822,
     0.06697613393360338
    ],
    "bright-aops": [
     0.01525904851146348,
     -0.003548355458935809,
     0.03523730763677699
    ],
    "bright-theoremqa-questions": [
     -0.014394814671155838,
     -0.04252729467037367,
     0.01354105078697955
    ],
    "bright-theoremqa-theorems": [
     -0.0015179616876149216,
     -0.032270904882392544,
     0.02481793674884309
    ],
    "mldr-r1": [
     -0.003368902268991558,
     -0.06309684907724167,
     0.05584440273615532
    ],
    "mldr-r1-1024": [
     -0.049358405105407344,
     -0.10111950674952314,
     0.0030813304769159444
    ],
    "mldr": [
     -0.05492349366490068,
     -0.09611296378162859,
     -0.015066916263445362
    ],
    "mldr-1024": [
     -0.06954180164017554,
     -0.12997374334871664,
     -0.009112190660528485
    ],
    "dense-8192": [
     0.06878422925256117,
     0.049428013006047544,
     0.0899908616732853
    ],
    "dense-1024": [
     0.06101469314926955,
     0.041895718596444476,
     0.08126009262764483
    ],
    "qwen-8192": [
     -0.01128593738832262,
     -0.03639678351369868,
     0.013816496503663567
    ],
    "qwen-1024": [
     -0.04143958456361241,
     -0.06746306119296186,
     -0.015674477996646452
    ],
    "chunk2k-mldr": [
     0.04380228302246675,
     0.02885840166097353,
     0.05885432540993912
    ],
    "chunk2k-news": [
     -8.07529617026237e-05,
     -0.03552101374948968,
     0.03587650336711945
    ],
    "chunk2k-robust04": [
     0.04877163526903805,
     0.03038317518801814,
     0.06874889304012599
    ],
    "news-full": [
     -0.01704619148833736,
     -0.06490725461986918,
     0.03138071898429606
    ],
    "robust04-full": [
     0.034488121122287774,
     0.009392570180036253,
     0.0590190483164601
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.1998891627108417,
     0.1575347994857504,
     0.2423007620837445
    ],
    "BEIR": [
     -0.053636253055757116,
     -0.0682847529449012,
     -0.039107333448405945
    ],
    "BRIGHT": [
     0.0004111337643634839,
     -0.010436977750138424,
     0.011335512289272535
    ],
    "German": [
     -0.012514900278697429,
     -0.027182505141637024,
     0.0022620867149892032
    ],
    "chunks": [
     0.030831055109934054,
     0.016277083791761293,
     0.04524104143314109
    ],
    "full documents": [
     0.008720964816975207,
     -0.018690291081417232,
     0.03591482199660892
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.6928089273701538,
    "dl20": 0.6924370729167044,
    "trec-covid": 0.662873803154729,
    "nfcorpus": 0.2595173800440162,
    "touche": 0.22670146112499517,
    "dbpedia": 0.46160627805207727,
    "scifact": 0.5256715488435233,
    "signal": 0.34445687528417424,
    "news": 0.279310951419142,
    "robust04": 0.3150285336991439,
    "bright-biology": 0.2337059060678978,
    "bright-earth-science": 0.23431505958367566,
    "bright-economics": 0.13983605271545269,
    "bright-psychology": 0.173337108326805,
    "bright-robotics": 0.12185243167344299,
    "bright-stackoverflow": 0.09008964702533433,
    "bright-sustainable-living": 0.23390552029879588,
    "bright-leetcode": 0.17490588709503194,
    "bright-pony": 0.0868280291612288,
    "bright-aops": 0.0797921074162192,
    "bright-theoremqa-questions": 0.05895363104899581,
    "bright-theoremqa-theorems": 0.019851817085236045,
    "mldr-r1": 0.5605321799763321,
    "mldr-r1-1024": 0.5145426771399163,
    "mldr": 0.5996204620586915,
    "mldr-1024": 0.5850021540834166,
    "dense-8192": 0.32612773494734776,
    "dense-1024": 0.31835819884405614,
    "qwen-8192": 0.5389633881445177,
    "qwen-1024": 0.5088097409692279,
    "chunk2k-mldr": 0.4450938763314521,
    "chunk2k-news": 0.6580029848997598,
    "chunk2k-robust04": 0.7256825606415538,
    "news-full": 0.37817899916954956,
    "robust04-full": 0.44146414926128574
   },
   "set_cost_per_1k": {
    "dl19": 0.299,
    "dl20": 0.306,
    "trec-covid": 1.0268,
    "nfcorpus": 0.7944,
    "touche": 1.2887,
    "dbpedia": 0.3074,
    "scifact": 1.0987,
    "signal": 0.1042,
    "news": 1.5688,
    "robust04": 1.5581,
    "bright-biology": 0.4416,
    "bright-earth-science": 0.7083,
    "bright-economics": 1.1816,
    "bright-psychology": 1.0081,
    "bright-robotics": 0.982,
    "bright-stackoverflow": 1.6843,
    "bright-sustainable-living": 0.7796,
    "bright-leetcode": 1.2177,
    "bright-pony": 0.5861,
    "bright-aops": 0.9455,
    "bright-theoremqa-questions": 0.9553,
    "bright-theoremqa-theorems": 1.1767,
    "mldr-r1": 4.8883,
    "mldr-r1-1024": 0.6554,
    "mldr": 4.92,
    "mldr-1024": 0.6566,
    "dense-8192": 2.0839,
    "dense-1024": 0.4208,
    "qwen-8192": 4.7862,
    "qwen-1024": 0.6527,
    "chunk2k-mldr": 1.223,
    "chunk2k-news": 0.7084,
    "chunk2k-robust04": 0.7178,
    "news-full": 4.4877,
    "robust04-full": 6.1629
   },
   "set_total_cost": {
    "dl19": 0.012857,
    "dl20": 0.016526,
    "trec-covid": 0.05134,
    "nfcorpus": 0.244687,
    "touche": 0.063148,
    "dbpedia": 0.122953,
    "scifact": 0.329604,
    "signal": 0.010109,
    "news": 0.089419,
    "robust04": 0.387955,
    "bright-biology": 0.045484,
    "bright-earth-science": 0.082157,
    "bright-economics": 0.121709,
    "bright-psychology": 0.101822,
    "bright-robotics": 0.099179,
    "bright-stackoverflow": 0.19706,
    "bright-sustainable-living": 0.084196,
    "bright-leetcode": 0.172906,
    "bright-pony": 0.065648,
    "bright-aops": 0.104945,
    "bright-theoremqa-questions": 0.185325,
    "bright-theoremqa-theorems": 0.089427,
    "mldr-r1": 0.488832,
    "mldr-r1-1024": 0.065542,
    "mldr": 0.491996,
    "mldr-1024": 0.06566,
    "dense-8192": 0.833567,
    "dense-1024": 0.168313,
    "qwen-8192": 1.914474,
    "qwen-1024": 0.261084,
    "chunk2k-mldr": 0.489208,
    "chunk2k-news": 0.040378,
    "chunk2k-robust04": 0.178741,
    "news-full": 0.255797,
    "robust04-full": 1.53455
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.873732328414917,
    "dl20": 0.8909623622894287,
    "trec-covid": 1.3624951839447021,
    "nfcorpus": 1.2796051502227783,
    "touche": 1.6016788482666016,
    "dbpedia": 0.8964309692382812,
    "scifact": 1.3087806701660156,
    "signal": 0.5294296741485596,
    "news": 1.6569316387176514,
    "robust04": 1.6149852275848389,
    "bright-biology": 1.168743371963501,
    "bright-earth-science": 1.3000602722167969,
    "bright-economics": 1.5452830791473389,
    "bright-psychology": 1.4118766784667969,
    "bright-robotics": 1.514737606048584,
    "bright-stackoverflow": 1.8591861724853516,
    "bright-sustainable-living": 1.3359575271606445,
    "bright-leetcode": 1.5337448120117188,
    "bright-pony": 1.1462130546569824,
    "bright-aops": 1.2512331008911133,
    "bright-theoremqa-questions": 1.2916791439056396,
    "bright-theoremqa-theorems": 1.3385066986083984,
    "mldr-r1": 4.100404500961304,
    "mldr-r1-1024": 1.1649155616760254,
    "mldr": 4.607233047485352,
    "mldr-1024": 1.321709156036377,
    "dense-8192": 2.3818352222442627,
    "dense-1024": 1.0857787132263184,
    "qwen-8192": 4.235952615737915,
    "qwen-1024": 1.2295548915863037,
    "chunk2k-mldr": 1.487821102142334,
    "chunk2k-news": 1.3481359481811523,
    "chunk2k-robust04": 1.3203105926513672,
    "news-full": 4.051241874694824,
    "robust04-full": 4.646888732910156
   }
  },
  {
   "sy": "joey-a",
   "label": "Baseten joey-1 (A)",
   "type": "decision model",
   "how": "paid API",
   "priced": true,
   "cost_per_1k": 0.6411142857142857,
   "total_cost": 3.787747,
   "set_mean": 0.3647728702314541,
   "fam_mean": 0.4487372828950269,
   "families": {
    "TREC DL": 0.6802240488842248,
    "BEIR": 0.4639597278940135,
    "BRIGHT": 0.16446538151224463,
    "German": 0.4040629605694358,
    "chunks": 0.5294131174574286,
    "full documents": 0.450298461052814
   },
   "rank_fam": 30,
   "rank_set": 29,
   "vs_best_fam": [
    -0.09166553045490508,
    -0.09919401638680393,
    -0.0841639984954201
   ],
   "vs_best_set": [
    -0.09460520046567152,
    -0.10101221374476392,
    -0.08833794012016952
   ],
   "vs_first_fam": [
    0.023069270781674388,
    0.012531000303513638,
    0.034100529514917544
   ],
   "vs_first_set": [
    0.001266374888833517,
    -0.006530286059920323,
    0.00915942947096265
   ],
   "set_vs_first": {
    "dl19": [
     0.1950198341778595,
     0.1282673886457778,
     0.2627370794385737
    ],
    "dl20": [
     0.17996058872541537,
     0.11794395467070606,
     0.24479721255008235
    ],
    "trec-covid": [
     0.21061912077858846,
     0.14822238416226663,
     0.2717116100074235
    ],
    "nfcorpus": [
     0.024226366775961128,
     0.010037340499334857,
     0.03843759347132114
    ],
    "touche": [
     -0.17648756095261153,
     -0.24108968372460765,
     -0.11253418156122424
    ],
    "dbpedia": [
     0.07986658287171983,
     0.05689656578143115,
     0.10241084576221565
    ],
    "scifact": [
     -0.0024667531923727726,
     -0.0364454728442104,
     0.03246312568733978
    ],
    "signal": [
     -0.07163492864144694,
     -0.1083174435669017,
     -0.0343664570856157
    ],
    "news": [
     -0.00472557435103832,
     -0.06021232533043808,
     0.05089937774593367
    ],
    "robust04": [
     0.14802371379545037,
     0.12176848880075392,
     0.17468574018488964
    ],
    "bright-biology": [
     0.04204044866858253,
     -0.007766355497143079,
     0.09181838950736441
    ],
    "bright-earth-science": [
     0.028387311952537575,
     -0.02712652480986044,
     0.08906251728037387
    ],
    "bright-economics": [
     -0.011372248970517862,
     -0.05441181409072318,
     0.030632344136981196
    ],
    "bright-psychology": [
     0.06996008657955025,
     0.011190290555402188,
     0.12774598787478095
    ],
    "bright-robotics": [
     0.0196287165475397,
     -0.030025472046775234,
     0.06952432545299302
    ],
    "bright-stackoverflow": [
     -0.012034774942211945,
     -0.06196246033670813,
     0.03789733987089791
    ],
    "bright-sustainable-living": [
     0.03646609542576598,
     -0.00943858864680261,
     0.0799052899127624
    ],
    "bright-leetcode": [
     -0.020524425184909045,
     -0.06684066398516197,
     0.027363596738373963
    ],
    "bright-pony": [
     0.05101279613773974,
     0.026704032140735946,
     0.07648731807319512
    ],
    "bright-aops": [
     0.02356708516417562,
     0.00019904345782063848,
     0.04837564635703948
    ],
    "bright-theoremqa-questions": [
     0.013867372448677473,
     -0.010116186190437707,
     0.038966764293930534
    ],
    "bright-theoremqa-theorems": [
     0.09014652199425131,
     0.04145287358627228,
     0.14679054020125484
    ],
    "mldr-r1": [
     -0.09525004276269866,
     -0.15740192307935197,
     -0.035259821537703184
    ],
    "mldr-r1-1024": [
     -0.20027295867483386,
     -0.26910910862122245,
     -0.1306477822028021
    ],
    "mldr": [
     -0.09781806219521261,
     -0.15822462634101953,
     -0.03909381567882786
    ],
    "mldr-1024": [
     -0.23280701298826412,
     -0.3061990529170179,
     -0.16121320098435432
    ],
    "dense-8192": [
     0.0450804290055134,
     0.02359197096004606,
     0.06679865687617689
    ],
    "dense-1024": [
     -0.010311108123009116,
     -0.03257537592380952,
     0.01259717922124401
    ],
    "qwen-8192": [
     -0.04452978315246092,
     -0.07617565383411523,
     -0.013841491165281328
    ],
    "qwen-1024": [
     -0.1836635149466329,
     -0.21929401329557013,
     -0.14840461601257826
    ],
    "chunk2k-mldr": [
     -0.033388761119926336,
     -0.05104323659502308,
     -0.01581366588438371
    ],
    "chunk2k-news": [
     -0.10062287925152358,
     -0.14675176810219315,
     -0.05793909734023994
    ],
    "chunk2k-robust04": [
     -0.014035263799227815,
     -0.038209310540282204,
     0.009805327781916895
    ],
    "news-full": [
     -0.036650084486355206,
     -0.09306777841616659,
     0.017384817700854427
    ],
    "robust04-full": [
     0.1350457877950984,
     0.10829517797877591,
     0.16086270163828476
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.18749021145163744,
     0.14236648378770259,
     0.23287777897822062
    ],
    "BEIR": [
     0.02592762088553128,
     0.010815276361374204,
     0.04119429217153845
    ],
    "BRIGHT": [
     0.027595415485098442,
     0.014791295138301512,
     0.04060215668012621
    ],
    "German": [
     -0.10244650672969985,
     -0.12034634762587555,
     -0.08509299218294139
    ],
    "chunks": [
     -0.049348968056892574,
     -0.06752430797489463,
     -0.031892617811442904
    ],
    "full documents": [
     0.0491978516543716,
     0.017556546555240027,
     0.07917527356002488
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7008508366177668,
    "dl20": 0.6595972611506828,
    "trec-covid": 0.8053108217903961,
    "nfcorpus": 0.3616817933081656,
    "touche": 0.265704325399921,
    "dbpedia": 0.39785716141253163,
    "scifact": 0.6764426742584584,
    "signal": 0.2591816887413385,
    "news": 0.3904996163068486,
    "robust04": 0.5549997419344483,
    "bright-biology": 0.22305866621275244,
    "bright-earth-science": 0.30916274128914445,
    "bright-economics": 0.15311142289141605,
    "bright-psychology": 0.2041140732221682,
    "bright-robotics": 0.12875865780258264,
    "bright-stackoverflow": 0.14981293637914606,
    "bright-sustainable-living": 0.1977813114714351,
    "bright-leetcode": 0.22654952497769068,
    "bright-pony": 0.09440298089573726,
    "bright-aops": 0.08810014406893134,
    "bright-theoremqa-questions": 0.08721581816882912,
    "bright-theoremqa-theorems": 0.11151630076710228,
    "mldr-r1": 0.468651039482625,
    "mldr-r1-1024": 0.3636281235704898,
    "mldr": 0.5567258935283795,
    "mldr-1024": 0.421736942735328,
    "dense-8192": 0.3024239347003,
    "dense-1024": 0.24703239757177747,
    "qwen-8192": 0.5057195423803794,
    "qwen-1024": 0.36658581058620743,
    "chunk2k-mldr": 0.367902832189059,
    "chunk2k-news": 0.5574608586099389,
    "chunk2k-robust04": 0.6628756615732879,
    "news-full": 0.3585751061715317,
    "robust04-full": 0.5420218159340964
   },
   "set_cost_per_1k": {
    "dl19": 0.2224,
    "dl20": 0.2253,
    "trec-covid": 0.4726,
    "nfcorpus": 0.3521,
    "touche": 0.5521,
    "dbpedia": 0.2253,
    "scifact": 0.5009,
    "signal": 0.1638,
    "news": 0.6519,
    "robust04": 0.6526,
    "bright-biology": 0.3676,
    "bright-earth-science": 0.4542,
    "bright-economics": 0.6844,
    "bright-psychology": 0.5563,
    "bright-robotics": 1.0152,
    "bright-stackoverflow": 1.0074,
    "bright-sustainable-living": 0.4853,
    "bright-leetcode": 0.8453,
    "bright-pony": 0.4041,
    "bright-aops": 0.4782,
    "bright-theoremqa-questions": 0.5015,
    "bright-theoremqa-theorems": 0.6017,
    "mldr-r1": 1.6572,
    "mldr-r1-1024": 0.2464,
    "mldr": 1.6595,
    "mldr-1024": 0.246,
    "dense-8192": 0.7228,
    "dense-1024": 0.1691,
    "qwen-8192": 1.6193,
    "qwen-1024": 0.2464,
    "chunk2k-mldr": 0.4365,
    "chunk2k-news": 0.2613,
    "chunk2k-robust04": 0.2654,
    "news-full": 1.6077,
    "robust04-full": 1.8812
   },
   "set_total_cost": {
    "dl19": 0.009562,
    "dl20": 0.012166,
    "trec-covid": 0.023629,
    "nfcorpus": 0.108445,
    "touche": 0.027053,
    "dbpedia": 0.090121,
    "scifact": 0.150277,
    "signal": 0.015893,
    "news": 0.037156,
    "robust04": 0.162486,
    "bright-biology": 0.037859,
    "bright-earth-science": 0.052684,
    "bright-economics": 0.070497,
    "bright-psychology": 0.056189,
    "bright-robotics": 0.102537,
    "bright-stackoverflow": 0.117861,
    "bright-sustainable-living": 0.052413,
    "bright-leetcode": 0.120034,
    "bright-pony": 0.045258,
    "bright-aops": 0.053084,
    "bright-theoremqa-questions": 0.097293,
    "bright-theoremqa-theorems": 0.045732,
    "mldr-r1": 0.165721,
    "mldr-r1-1024": 0.024636,
    "mldr": 0.165954,
    "mldr-1024": 0.024597,
    "dense-8192": 0.28912,
    "dense-1024": 0.067633,
    "qwen-8192": 0.647718,
    "qwen-1024": 0.098544,
    "chunk2k-mldr": 0.174582,
    "chunk2k-news": 0.014897,
    "chunk2k-robust04": 0.066073,
    "news-full": 0.091636,
    "robust04-full": 0.468407
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.6178793907165527,
    "dl20": 0.5817923545837402,
    "trec-covid": 0.49862051010131836,
    "nfcorpus": 0.43286561965942383,
    "touche": 0.48839759826660156,
    "dbpedia": 0.47278571128845215,
    "scifact": 0.5237507820129395,
    "signal": 0.5363304615020752,
    "news": 0.49892091751098633,
    "robust04": 0.48522186279296875,
    "bright-biology": 1.2468881607055664,
    "bright-earth-science": 0.42398977279663086,
    "bright-economics": 0.4399991035461426,
    "bright-psychology": 0.41645359992980957,
    "bright-robotics": 0.41595458984375,
    "bright-stackoverflow": 0.4024074077606201,
    "bright-sustainable-living": 0.3981308937072754,
    "bright-leetcode": 0.40396571159362793,
    "bright-pony": 0.391157865524292,
    "bright-aops": 0.40209221839904785,
    "bright-theoremqa-questions": 0.3964242935180664,
    "bright-theoremqa-theorems": 0.3965611457824707,
    "mldr-r1": 0.9428024291992188,
    "mldr-r1-1024": 0.6378295421600342,
    "mldr": 0.817131519317627,
    "mldr-1024": 0.5374376773834229,
    "dense-8192": 0.708824872970581,
    "dense-1024": 0.5519504547119141,
    "qwen-8192": 0.7555863857269287,
    "qwen-1024": 0.5607521533966064,
    "chunk2k-mldr": 0.5399646759033203,
    "chunk2k-news": 0.4413299560546875,
    "chunk2k-robust04": 0.45479917526245117,
    "news-full": 0.8033938407897949,
    "robust04-full": 0.9482040405273438
   }
  },
  {
   "sy": "local-minilm",
   "label": "MiniLM-L6 cross-encoder (local)",
   "type": "reranker",
   "how": "self-hosted",
   "priced": false,
   "cost_per_1k": 0.0,
   "total_cost": 0,
   "set_mean": 0.32358021660329905,
   "fam_mean": 0.42196400362199055,
   "families": {
    "TREC DL": 0.7006315157181208,
    "BEIR": 0.4705679425952705,
    "BRIGHT": 0.12070136476899794,
    "German": 0.28906389002577004,
    "chunks": 0.4969348942353568,
    "full documents": 0.4538844143884274
   },
   "rank_fam": 31,
   "rank_set": 31,
   "vs_best_fam": [
    -0.11843880972794142,
    -0.12558937071757553,
    -0.11111422536562181
   ],
   "vs_best_set": [
    -0.13579785409382658,
    -0.14359852602039988,
    -0.1278014859210627
   ],
   "vs_first_fam": [
    -0.0037040084913619498,
    -0.013336748362894859,
    0.005830145282581505
   ],
   "vs_first_set": [
    -0.03992627873932156,
    -0.047546665089142535,
    -0.032318242323459305
   ],
   "set_vs_first": {
    "dl19": [
     0.22076277800731248,
     0.1651316695798093,
     0.2805562691291381
    ],
    "dl20": [
     0.19503257856375428,
     0.13802146833165319,
     0.2551646503260872
    ],
    "trec-covid": [
     0.14984912082901802,
     0.09991814275895217,
     0.1997982960517376
    ],
    "nfcorpus": [
     0.03103031561710795,
     0.01831208426065223,
     0.04423577476405255
    ],
    "touche": [
     -0.16575492738852082,
     -0.23386467780406917,
     -0.09869034914899855
    ],
    "dbpedia": [
     0.12408318222472037,
     0.10681369267613056,
     0.14104558194839578
    ],
    "scifact": [
     0.008136195745488073,
     -0.020298646205233917,
     0.03696600381960591
    ],
    "signal": [
     0.008163372383388323,
     -0.025495198635272942,
     0.042107571098781216
    ],
    "news": [
     0.03911328250890134,
     -0.003270594002668381,
     0.08144557223892451
    ],
    "robust04": [
     0.0656661427742029,
     0.041230537049952165,
     0.08992356848938804
    ],
    "bright-biology": [
     -0.06325569706709068,
     -0.10907046717444735,
     -0.02082231561720224
    ],
    "bright-earth-science": [
     -0.09314533540637854,
     -0.14217399346080473,
     -0.040450803755732956
    ],
    "bright-economics": [
     -0.04105999122072079,
     -0.08065009212510499,
     -0.0019508303149280842
    ],
    "bright-psychology": [
     -0.01636764957650229,
     -0.06134852960414676,
     0.02440694138208134
    ],
    "bright-robotics": [
     0.04050723648383053,
     -0.0017645744444572398,
     0.0855516429185616
    ],
    "bright-stackoverflow": [
     -0.03869134439153139,
     -0.0902635119215084,
     0.01184467481901108
    ],
    "bright-sustainable-living": [
     -0.0453591720810774,
     -0.08745204846040273,
     -0.00819953379588198
    ],
    "bright-leetcode": [
     -0.0264155886768839,
     -0.062260592616291466,
     0.008262109759501535
    ],
    "bright-pony": [
     0.07975271058804245,
     0.06000365484666136,
     0.101085230636619
    ],
    "bright-aops": [
     0.023993409587794973,
     0.0029506214130427394,
     0.048682431255007486
    ],
    "bright-theoremqa-questions": [
     -0.02058181677533652,
     -0.04421030987705891,
     0.00024264500563574154
    ],
    "bright-theoremqa-theorems": [
     0.006600023438074587,
     -0.037174763443918735,
     0.050849435905607136
    ],
    "mldr-r1": [
     -0.28110233534570067,
     -0.35401829997058243,
     -0.2075316753198151
    ],
    "mldr-r1-1024": [
     -0.28110233534570067,
     -0.3537726294209871,
     -0.20735625332389457
    ],
    "mldr": [
     -0.34664329632177493,
     -0.42804986368482856,
     -0.26660858634353307
    ],
    "mldr-1024": [
     -0.34664329632177493,
     -0.4274918157588091,
     -0.26582143130930386
    ],
    "dense-8192": [
     -0.03417996722185962,
     -0.057686174914784505,
     -0.01244124751987552
    ],
    "dense-1024": [
     -0.03417996722185962,
     -0.05724141472114333,
     -0.011762610625339176
    ],
    "qwen-8192": [
     -0.20785671020412744,
     -0.2451343566353087,
     -0.17174413751557083
    ],
    "qwen-1024": [
     -0.20785671020412744,
     -0.24472109904151157,
     -0.17088514531868526
    ],
    "chunk2k-mldr": [
     -0.0777313093273817,
     -0.09833107148428827,
     -0.0575842817867912
    ],
    "chunk2k-news": [
     -0.08140142762758174,
     -0.12334106803822276,
     -0.04074462471827389
    ],
    "chunk2k-robust04": [
     -0.08634883688192974,
     -0.10964090517383784,
     -0.06312143085127642
    ],
    "news-full": [
     0.03922097957324272,
     -0.002566120997022081,
     0.08073712904778224
    ],
    "robust04-full": [
     0.06634663040672723,
     0.04177383815122532,
     0.09050055459353185
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.20789767828553338,
     0.16789142157480236,
     0.24960854660897236
    ],
    "BEIR": [
     0.03253583558678827,
     0.01923277433324367,
     0.04647733404776078
    ],
    "BRIGHT": [
     -0.016168601258148247,
     -0.02759288633393597,
     -0.004774796973244381
    ],
    "German": [
     -0.21744557727336566,
     -0.2387402423450633,
     -0.196516347790588
    ],
    "chunks": [
     -0.08182719127896439,
     -0.09916766357327227,
     -0.06466174652576152
    ],
    "full documents": [
     0.05278380498998497,
     0.028041585338367148,
     0.07704487231428844
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7265937804472198,
    "dl20": 0.6746692509890218,
    "trec-covid": 0.7445408218408257,
    "nfcorpus": 0.3684857421493124,
    "touche": 0.2764369589640117,
    "dbpedia": 0.4420737607655322,
    "scifact": 0.6870456231963192,
    "signal": 0.3389799897661738,
    "news": 0.43433847316678825,
    "robust04": 0.4726421709132009,
    "bright-biology": 0.11776252047707923,
    "bright-earth-science": 0.18763009393022834,
    "bright-economics": 0.12342368064121312,
    "bright-psychology": 0.11778633706611567,
    "bright-robotics": 0.14963717773887347,
    "bright-stackoverflow": 0.12315636692982661,
    "bright-sustainable-living": 0.11595604396459172,
    "bright-leetcode": 0.22065836148571583,
    "bright-pony": 0.12314289534603996,
    "bright-aops": 0.08852646849255069,
    "bright-theoremqa-questions": 0.052766628944815125,
    "bright-theoremqa-theorems": 0.027969802210925553,
    "mldr-r1": 0.282798746899623,
    "mldr-r1-1024": 0.282798746899623,
    "mldr": 0.3079006594018172,
    "mldr-1024": 0.3079006594018172,
    "dense-8192": 0.22316353847292697,
    "dense-1024": 0.22316353847292697,
    "qwen-8192": 0.3423926153287129,
    "qwen-1024": 0.3423926153287129,
    "chunk2k-mldr": 0.32356028398160364,
    "chunk2k-news": 0.5766823102338807,
    "chunk2k-robust04": 0.590562088490586,
    "news-full": 0.43444617023112964,
    "robust04-full": 0.4733226585457252
   },
   "set_cost_per_1k": {
    "dl19": 0.0,
    "dl20": 0.0,
    "trec-covid": 0.0,
    "nfcorpus": 0.0,
    "touche": 0.0,
    "dbpedia": 0.0,
    "scifact": 0.0,
    "signal": 0.0,
    "news": 0.0,
    "robust04": 0.0,
    "bright-biology": 0.0,
    "bright-earth-science": 0.0,
    "bright-economics": 0.0,
    "bright-psychology": 0.0,
    "bright-robotics": 0.0,
    "bright-stackoverflow": 0.0,
    "bright-sustainable-living": 0.0,
    "bright-leetcode": 0.0,
    "bright-pony": 0.0,
    "bright-aops": 0.0,
    "bright-theoremqa-questions": 0.0,
    "bright-theoremqa-theorems": 0.0,
    "mldr-r1": 0.0,
    "mldr-r1-1024": 0.0,
    "mldr": 0.0,
    "mldr-1024": 0.0,
    "dense-8192": 0.0,
    "dense-1024": 0.0,
    "qwen-8192": 0.0,
    "qwen-1024": 0.0,
    "chunk2k-mldr": 0.0,
    "chunk2k-news": 0.0,
    "chunk2k-robust04": 0.0,
    "news-full": 0.0,
    "robust04-full": 0.0
   },
   "set_total_cost": {
    "dl19": 0.0,
    "dl20": 0.0,
    "trec-covid": 0.0,
    "nfcorpus": 0.0,
    "touche": 0.0,
    "dbpedia": 0.0,
    "scifact": 0.0,
    "signal": 0.0,
    "news": 0.0,
    "robust04": 0.0,
    "bright-biology": 0.0,
    "bright-earth-science": 0.0,
    "bright-economics": 0.0,
    "bright-psychology": 0.0,
    "bright-robotics": 0.0,
    "bright-stackoverflow": 0.0,
    "bright-sustainable-living": 0.0,
    "bright-leetcode": 0.0,
    "bright-pony": 0.0,
    "bright-aops": 0.0,
    "bright-theoremqa-questions": 0.0,
    "bright-theoremqa-theorems": 0.0,
    "mldr-r1": 0.0,
    "mldr-r1-1024": 0.0,
    "mldr": 0.0,
    "mldr-1024": 0.0,
    "dense-8192": 0.0,
    "dense-1024": 0.0,
    "qwen-8192": 0.0,
    "qwen-1024": 0.0,
    "chunk2k-mldr": 0.0,
    "chunk2k-news": 0.0,
    "chunk2k-robust04": 0.0,
    "news-full": 0.0,
    "robust04-full": 0.0
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 2.8822362422943115,
    "dl20": 3.1739847660064697,
    "trec-covid": 8.784329652786255,
    "nfcorpus": 9.572310447692871,
    "touche": 7.838120937347412,
    "dbpedia": 2.076430320739746,
    "scifact": 8.976752758026123,
    "signal": 0.7460448741912842,
    "news": 7.885308504104614,
    "robust04": 7.798781394958496,
    "bright-biology": 7.7403340339660645,
    "bright-earth-science": 9.501642942428589,
    "bright-economics": 9.085856676101685,
    "bright-psychology": 7.406394720077515,
    "bright-robotics": 7.425835132598877,
    "bright-stackoverflow": 7.111787796020508,
    "bright-sustainable-living": 7.280458450317383,
    "bright-leetcode": 5.642987966537476,
    "bright-pony": 7.309011459350586,
    "bright-aops": 6.091517210006714,
    "bright-theoremqa-questions": 7.513611793518066,
    "bright-theoremqa-theorems": 7.8033342361450195,
    "mldr-r1": 0.05859971046447754,
    "mldr-r1-1024": 0.06099343299865723,
    "mldr": 0.05781865119934082,
    "mldr-1024": 0.06067848205566406,
    "dense-8192": 0.5668466091156006,
    "dense-1024": 0.5650079250335693,
    "qwen-8192": 0.05813026428222656,
    "qwen-1024": 0.06063985824584961,
    "chunk2k-mldr": 0.06093406677246094,
    "chunk2k-news": 0.5937261581420898,
    "chunk2k-robust04": 0.5839102268218994,
    "news-full": 0.7369961738586426,
    "robust04-full": 0.0662696361541748
   }
  },
  {
   "sy": "drexmax11-a",
   "label": "Nace Drex Max v1.1 (A)",
   "type": "decision model",
   "how": "free credit",
   "priced": true,
   "cost_per_1k": 1.905773609748294,
   "total_cost": 11.368884059999976,
   "set_mean": 0.44895747042555084,
   "fam_mean": 0.534438539217317,
   "families": {
    "TREC DL": 0.7158649286545005,
    "BEIR": 0.5284637910797673,
    "BRIGHT": 0.2422296820807522,
    "German": 0.514343826314887,
    "chunks": 0.6211064691110267,
    "full documents": 0.5846225380629688
   },
   "vs_best_fam": [
    -0.005964274132615022,
    -0.010918998469909031,
    -0.0009937936233149647
   ],
   "vs_best_set": [
    -0.010420600271574765,
    -0.0145811738712447,
    -0.006369301144565855
   ],
   "vs_first_fam": [
    0.10877052710396445,
    0.09829610674124624,
    0.11896969538388981
   ],
   "vs_first_set": [
    0.08545097508293031,
    0.07767584047147207,
    0.09318074222121922
   ],
   "set_vs_first": {
    "dl19": [
     0.2205700008903545,
     0.15753960609436035,
     0.2837911546230316
    ],
    "dl20": [
     0.22569218155347154,
     0.16036653518676758,
     0.29359033703804016
    ],
    "trec-covid": [
     0.2565893425600968,
     0.20082145929336548,
     0.3147560954093933
    ],
    "nfcorpus": [
     0.06465791317022185,
     0.04920834302902222,
     0.08043989539146423
    ],
    "touche": [
     -0.17879787858251706,
     -0.24242201447486877,
     -0.11641019582748413
    ],
    "dbpedia": [
     0.13850876927993855,
     0.1162421703338623,
     0.16147392988204956
    ],
    "scifact": [
     0.1144575185155371,
     0.08414649963378906,
     0.1444857120513916
    ],
    "signal": [
     -0.016582273583901963,
     -0.053633809089660645,
     0.020530611276626587
    ],
    "news": [
     0.10350723477246848,
     0.044845759868621826,
     0.16433405876159668
    ],
    "robust04": [
     0.2411128464384365,
     0.21201977133750916,
     0.2691662609577179
    ],
    "bright-biology": [
     0.16027492188492065,
     0.1078248918056488,
     0.21238014101982117
    ],
    "bright-earth-science": [
     0.12870533334107037,
     0.07620516419410706,
     0.18512901663780212
    ],
    "bright-economics": [
     0.08444519216333923,
     0.03397151827812195,
     0.13854075968265533
    ],
    "bright-psychology": [
     0.18312210533637457,
     0.12385992705821991,
     0.24636131525039673
    ],
    "bright-robotics": [
     0.14047421520487674,
     0.09243032336235046,
     0.19136719405651093
    ],
    "bright-stackoverflow": [
     0.07036259155566518,
     0.020840764045715332,
     0.12447378784418106
    ],
    "bright-sustainable-living": [
     0.1266865902180549,
     0.07568581402301788,
     0.1769344061613083
    ],
    "bright-leetcode": [
     0.0314249932653701,
     -0.01297508180141449,
     0.07704311609268188
    ],
    "bright-pony": [
     0.17066948491315015,
     0.14272691309452057,
     0.19947293400764465
    ],
    "bright-aops": [
     0.032625499788390244,
     0.01064029335975647,
     0.057875752449035645
    ],
    "bright-theoremqa-questions": [
     0.04532396345818755,
     0.019433587789535522,
     0.07595273852348328
    ],
    "bright-theoremqa-theorems": [
     0.09020170151387251,
     0.03596509248018265,
     0.15238332748413086
    ],
    "mldr-r1": [
     0.07743951158791296,
     0.030770540237426758,
     0.12726926803588867
    ],
    "mldr-r1-1024": [
     -0.09261113446883051,
     -0.16464948654174805,
     -0.022664308547973633
    ],
    "mldr": [
     0.04307463934783706,
     -0.004999995231628418,
     0.09192252159118652
    ],
    "mldr-1024": [
     -0.14279441403873305,
     -0.2117694914340973,
     -0.07641816139221191
    ],
    "dense-8192": [
     0.1005929485875311,
     0.07821659743785858,
     0.1240093857049942
    ],
    "dense-1024": [
     0.05643333702424108,
     0.037148088216781616,
     0.07669663429260254
    ],
    "qwen-8192": [
     0.0995170947195495,
     0.07301533222198486,
     0.12836289405822754
    ],
    "qwen-1024": [
     -0.07897711063349849,
     -0.11071884632110596,
     -0.04692113399505615
    ],
    "chunk2k-mldr": [
     0.041704663976678824,
     0.027955740690231323,
     0.05493730306625366
    ],
    "chunk2k-news": [
     -0.004399589517833369,
     -0.037873923778533936,
     0.03060227632522583
    ],
    "chunk2k-robust04": [
     0.08972807633127133,
     0.06968140602111816,
     0.11110281944274902
    ],
    "news-full": [
     0.10251836169321221,
     0.051095932722091675,
     0.15444543957710266
    ],
    "robust04-full": [
     0.26452549563584066,
     0.23629602789878845,
     0.29313135147094727
    ]
   },
   "fam_vs_first": {
    "TREC DL": [
     0.2231310912219131,
     0.17815741896629333,
     0.26833926141262054
    ],
    "BEIR": [
     0.09043168407128499,
     0.07605516351759434,
     0.10520586371421814
    ],
    "BRIGHT": [
     0.105359716053606,
     0.091757339425385,
     0.11923293583095075
    ],
    "German": [
     0.007834359015751247,
     -0.008344653993844986,
     0.024213310331106186
    ],
    "chunks": [
     0.04234438359670556,
     0.028476168711980183,
     0.05661333600680033
    ],
    "full documents": [
     0.18352192866452638,
     0.154889777302742,
     0.21314412355422974
    ]
   },
   "refused_total": 0,
   "failed_total": 0,
   "not_done_share": 0.0,
   "fallback": null,
   "sets": {
    "dl19": 0.7264010033302618,
    "dl20": 0.705328853978739,
    "trec-covid": 0.8512810435719045,
    "nfcorpus": 0.4021133397024263,
    "touche": 0.2633940077700155,
    "dbpedia": 0.45649934782075036,
    "scifact": 0.7933669459663683,
    "signal": 0.3142343437988835,
    "news": 0.4987324254303554,
    "robust04": 0.6480888745774345,
    "bright-biology": 0.34129313942909056,
    "bright-earth-science": 0.40948076267767725,
    "bright-economics": 0.24892886402527314,
    "bright-psychology": 0.31727609197899254,
    "bright-robotics": 0.24960415645991968,
    "bright-stackoverflow": 0.23221030287702318,
    "bright-sustainable-living": 0.288001806263724,
    "bright-leetcode": 0.2784989434279698,
    "bright-pony": 0.21405966967114767,
    "bright-aops": 0.09715855869314596,
    "bright-theoremqa-questions": 0.1186724091783392,
    "bright-theoremqa-theorems": 0.11157148028672348,
    "mldr-r1": 0.6413405938332366,
    "mldr-r1-1024": 0.47128994777649313,
    "mldr": 0.6976185950714292,
    "mldr-1024": 0.5117495416848591,
    "dense-8192": 0.3579364542823177,
    "dense-1024": 0.31377684271902767,
    "qwen-8192": 0.6497664202523898,
    "qwen-1024": 0.47127221489934185,
    "chunk2k-mldr": 0.44299625728566416,
    "chunk2k-news": 0.6536841483436291,
    "chunk2k-robust04": 0.7666390017037871,
    "news-full": 0.49774355235109913,
    "robust04-full": 0.6715015237748386
   },
   "set_cost_per_1k": {
    "dl19": 0.6041302325581388,
    "dl20": 0.612891666666666,
    "trec-covid": 1.354717199999998,
    "nfcorpus": 1.011226850649349,
    "touche": 1.593317142857146,
    "dbpedia": 0.6130981499999963,
    "scifact": 1.4398436999999906,
    "signal": 0.42853917525772756,
    "news": 1.8925600000000016,
    "robust04": 1.8946571084336836,
    "bright-biology": 1.0395996116504804,
    "bright-earth-science": 1.2996695689655182,
    "bright-economics": 1.9903284466019395,
    "bright-psychology": 1.604954257425744,
    "bright-robotics": 2.9822299009901174,
    "bright-stackoverflow": 2.9585948717948836,
    "bright-sustainable-living": 1.3914394444444498,
    "bright-leetcode": 2.4884342957746384,
    "bright-pony": 1.1492641071428598,
    "bright-aops": 1.3890570270270237,
    "bright-theoremqa-questions": 1.4498916494845213,
    "bright-theoremqa-theorems": 1.7422215789473658,
    "mldr-r1": 4.959531600000001,
    "mldr-r1-1024": 0.726569700000001,
    "mldr": 4.966159199999996,
    "mldr-1024": 0.7253319000000008,
    "dense-8192": 2.157766649999988,
    "dense-1024": 0.4947297000000003,
    "qwen-8192": 4.859899350000003,
    "qwen-1024": 0.726550199999999,
    "chunk2k-mldr": 1.2967221750000024,
    "chunk2k-news": 0.7714452631578937,
    "chunk2k-robust04": 0.7834550602409626,
    "news-full": 4.812394736842102,
    "robust04-full": 6.490854819277104
   },
   "set_total_cost": {
    "dl19": 0.02597759999999997,
    "dl20": 0.03309614999999996,
    "trec-covid": 0.0677358599999999,
    "nfcorpus": 0.31145786999999947,
    "touche": 0.07807254000000015,
    "dbpedia": 0.24523925999999854,
    "scifact": 0.4319531099999972,
    "signal": 0.04156829999999957,
    "news": 0.1078759200000001,
    "robust04": 0.47176961999998723,
    "bright-biology": 0.10707875999999948,
    "bright-earth-science": 0.1507616700000001,
    "bright-economics": 0.20500382999999975,
    "bright-psychology": 0.16210038000000015,
    "bright-robotics": 0.3012052200000019,
    "bright-stackoverflow": 0.34615560000000134,
    "bright-sustainable-living": 0.15027546000000058,
    "bright-leetcode": 0.3533576699999987,
    "bright-pony": 0.1287175800000003,
    "bright-aops": 0.15418532999999965,
    "bright-theoremqa-questions": 0.2812789799999971,
    "bright-theoremqa-theorems": 0.1324088399999998,
    "mldr-r1": 0.49595316000000006,
    "mldr-r1-1024": 0.0726569700000001,
    "mldr": 0.4966159199999996,
    "mldr-1024": 0.07253319000000008,
    "dense-8192": 0.8631066599999951,
    "dense-1024": 0.19789188000000013,
    "qwen-8192": 1.943959740000001,
    "qwen-1024": 0.2906200799999996,
    "chunk2k-mldr": 0.518688870000001,
    "chunk2k-news": 0.04397237999999994,
    "chunk2k-robust04": 0.19508030999999967,
    "news-full": 0.27430649999999984,
    "robust04-full": 1.6162228499999989
   },
   "set_failed": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_refused": {
    "dl19": 0,
    "dl20": 0,
    "trec-covid": 0,
    "nfcorpus": 0,
    "touche": 0,
    "dbpedia": 0,
    "scifact": 0,
    "signal": 0,
    "news": 0,
    "robust04": 0,
    "bright-biology": 0,
    "bright-earth-science": 0,
    "bright-economics": 0,
    "bright-psychology": 0,
    "bright-robotics": 0,
    "bright-stackoverflow": 0,
    "bright-sustainable-living": 0,
    "bright-leetcode": 0,
    "bright-pony": 0,
    "bright-aops": 0,
    "bright-theoremqa-questions": 0,
    "bright-theoremqa-theorems": 0,
    "mldr-r1": 0,
    "mldr-r1-1024": 0,
    "mldr": 0,
    "mldr-1024": 0,
    "dense-8192": 0,
    "dense-1024": 0,
    "qwen-8192": 0,
    "qwen-1024": 0,
    "chunk2k-mldr": 0,
    "chunk2k-news": 0,
    "chunk2k-robust04": 0,
    "news-full": 0,
    "robust04-full": 0
   },
   "set_p50": {
    "dl19": 0.9045677185058594,
    "dl20": 0.9062690734863281,
    "trec-covid": 0.9958751201629639,
    "nfcorpus": 0.9415625333786011,
    "touche": 1.004793643951416,
    "dbpedia": 0.9341853857040405,
    "scifact": 0.902076244354248,
    "signal": 0.8533549308776855,
    "news": 0.9500992298126221,
    "robust04": 0.9138867855072021,
    "bright-biology": 0.9617233276367188,
    "bright-earth-science": 0.9675072431564331,
    "bright-economics": 1.06252121925354,
    "bright-psychology": 0.9930996894836426,
    "bright-robotics": 1.04667067527771,
    "bright-stackoverflow": 0.9550764560699463,
    "bright-sustainable-living": 0.9876282215118408,
    "bright-leetcode": 0.9878939390182495,
    "bright-pony": 0.8939074277877808,
    "bright-aops": 0.8288447856903076,
    "bright-theoremqa-questions": 0.8622397184371948,
    "bright-theoremqa-theorems": 0.9163033962249756,
    "mldr-r1": 1.2333577871322632,
    "mldr-r1-1024": 0.7477676868438721,
    "mldr": 1.285064697265625,
    "mldr-1024": 0.7492321729660034,
    "dense-8192": 1.0608720779418945,
    "dense-1024": 0.758712649345398,
    "qwen-8192": 1.2902469635009766,
    "qwen-1024": 0.7535891532897949,
    "chunk2k-mldr": 0.8047168254852295,
    "chunk2k-news": 0.7572314739227295,
    "chunk2k-robust04": 0.7559463977813721,
    "news-full": 1.071122646331787,
    "robust04-full": 1.1126904487609863
   },
   "rank_fam": 8,
   "rank_set": 8
  }
 ],
 "google": {
  "sets": {
   "dl19": 0.723309861282802,
   "dl20": 0.6996633465875588,
   "trec-covid": 0.8141749972221107,
   "nfcorpus": 0.38696948623701233,
   "scifact": 0.7646313623729045,
   "bright-biology": 0.17422385705972043,
   "bright-leetcode": 0.14963561965782335,
   "mldr-r1": 0.5138725750739194,
   "mldr": 0.5792849093670929,
   "dense-8192": 0.3202207308978276,
   "qwen-8192": 0.5330582769733073,
   "chunk2k-mldr": 0.39015519832261636,
   "chunk2k-news": 0.6458342813265339,
   "chunk2k-robust04": 0.6972907150140459
  },
  "mean": 0.5280232298139482,
  "vs_first": [
   0.04324176386349867,
   0.031442359192271264,
   0.05424007587095848
  ],
  "rows": [
   {
    "sy": "voyage3",
    "label": "Voyage Rerank 3",
    "mean": 0.5997043244921494,
    "cost_per_1k": 3.350135714285714,
    "vs_google": [
     0.07168109467820118,
     0.06304933754224736,
     0.08013774917942845
    ]
   },
   {
    "sy": "voyage",
    "label": "Voyage Rerank 2.5",
    "mean": 0.5978372592728961,
    "cost_per_1k": 3.350135714285714,
    "vs_google": [
     0.06981402945894788,
     0.06097144297449599,
     0.07872016383995506
    ]
   },
   {
    "sy": "v13-c",
    "label": "Perplexity Decider v1.3 (C)",
    "mean": 0.5970722648903098,
    "cost_per_1k": 1.1650857142857143,
    "vs_google": [
     0.06904903507636166,
     0.060052965202802476,
     0.07865763454082667
    ]
   },
   {
    "sy": "v12-a",
    "label": "Perplexity Decider v1.2 (A)",
    "mean": 0.5969908972507715,
    "cost_per_1k": 1.349807142857143,
    "vs_google": [
     0.06896766743682323,
     0.06026380725802149,
     0.07791770990350196
    ]
   },
   {
    "sy": "msd1-a",
    "label": "Microsoft Decision 1 (A)",
    "mean": 0.5942433347416242,
    "cost_per_1k": 2.6820714285714287,
    "vs_google": [
     0.06622010492767598,
     0.05716653576780985,
     0.07585334013608062
    ]
   },
   {
    "sy": "drexmax11-a",
    "label": "Nace Drex Max v1.1 (A)",
    "mean": 0.5934474814413725,
    "cost_per_1k": 2.024701632549865,
    "vs_google": [
     0.06542425162742427,
     0.05678887292742729,
     0.07440488785505295
    ]
   },
   {
    "sy": "v13-a",
    "label": "Perplexity Decider v1.3 (A)",
    "mean": 0.5916272349912608,
    "cost_per_1k": 1.335192857142857,
    "vs_google": [
     0.06360400517731261,
     0.05493295458123541,
     0.07250001568920189
    ]
   },
   {
    "sy": "cohere",
    "label": "Cohere Rerank 4 Pro",
    "mean": 0.5910514908656799,
    "cost_per_1k": 5.311371428571428,
    "vs_google": [
     0.06302826105173166,
     0.05414661165241735,
     0.07200385405860198
    ]
   },
   {
    "sy": "v12-c",
    "label": "Perplexity Decider v1.2 (C)",
    "mean": 0.5907228698753945,
    "cost_per_1k": 1.165342857142857,
    "vs_google": [
     0.06269964006144628,
     0.05399909519593128,
     0.07221361337110431
    ]
   },
   {
    "sy": "d1ultra-a",
    "label": "Liquid d1-ultra (A)",
    "mean": 0.5895516530450892,
    "cost_per_1k": 2.7205857142857144,
    "vs_google": [
     0.06152842323114092,
     0.052850003983350186,
     0.07039974870856218
    ]
   },
   {
    "sy": "nemotron",
    "label": "Nemotron 3.5 Rerank 8B",
    "mean": 0.5885811817577864,
    "cost_per_1k": 3.126807142857143,
    "vs_google": [
     0.060557951943838215,
     0.05241311940107377,
     0.06926170150721449
    ]
   },
   {
    "sy": "jev-a",
    "label": "TypeSafe Jev 1.14 (A)",
    "mean": 0.5869686678924002,
    "cost_per_1k": 3.4877714285714285,
    "vs_google": [
     0.05894543807845194,
     0.04982128974103514,
     0.06841309811296434
    ]
   },
   {
    "sy": "reflex-a",
    "label": "Morph Reflex (A)",
    "mean": 0.5855738568376765,
    "cost_per_1k": 2.836442857142857,
    "vs_google": [
     0.05755062702372828,
     0.04870572574870277,
     0.06703257802497713
    ]
   },
   {
    "sy": "d1-a",
    "label": "Liquid d1 (A)",
    "mean": 0.5849154441109746,
    "cost_per_1k": 1.2955214285714285,
    "vs_google": [
     0.05689221429702643,
     0.04817656125136193,
     0.06591940055284884
    ]
   },
   {
    "sy": "qwen",
    "label": "Qwen3 Reranker 8B",
    "mean": 0.5834639625838597,
    "cost_per_1k": 14.251364285714287,
    "vs_google": [
     0.05544073276991144,
     0.04689136403175316,
     0.06452814377539126
    ]
   },
   {
    "sy": "elephant-a",
    "label": "Baseten elephant-1 (A)",
    "mean": 0.5821726583117508,
    "cost_per_1k": 2.402021428571429,
    "vs_google": [
     0.05414942849780256,
     0.04531389698512507,
     0.0631980431908736
    ]
   },
   {
    "sy": "d11-c",
    "label": "Liquid d1.1 (C)",
    "mean": 0.5793391494542346,
    "cost_per_1k": 1.1746214285714287,
    "vs_google": [
     0.05131591964028638,
     0.0426429042895469,
     0.060590139969175325
    ]
   },
   {
    "sy": "mercury-a",
    "label": "Inception Mercury Decide (A)",
    "mean": 0.5791750205739197,
    "cost_per_1k": 1.2901214285714284,
    "vs_google": [
     0.051151790759971436,
     0.04219470070257513,
     0.060314964992091435
    ]
   },
   {
    "sy": "stl9b-a",
    "label": "StartLux-Decision v1.1 9B (A, local)",
    "mean": 0.5791038372853952,
    "cost_per_1k": 0.0,
    "vs_google": [
     0.051080607471446965,
     0.042561242979584794,
     0.06005891318009876
    ]
   },
   {
    "sy": "cohere4fast",
    "label": "Cohere Rerank 4 Fast",
    "mean": 0.577031508935283,
    "cost_per_1k": 4.249085714285714,
    "vs_google": [
     0.049008279121334763,
     0.04044283026764295,
     0.05790484352880534
    ]
   },
   {
    "sy": "drex-a",
    "label": "Nace Drex v2.0 (A)",
    "mean": 0.5737912665671124,
    "cost_per_1k": 3.7888357142857143,
    "vs_google": [
     0.04576803675316421,
     0.03609295781371101,
     0.055421647777285886
    ]
   },
   {
    "sy": "luna-c",
    "label": "OpenAI GPT-6 Luna (C)",
    "mean": 0.5610707977338785,
    "cost_per_1k": 5.485421428571429,
    "vs_google": [
     0.03304756791993023,
     0.02375026168322397,
     0.04266734880283909
    ]
   },
   {
    "sy": "flash13-c",
    "label": "Perplexity Decider Flash v1.3 (C)",
    "mean": 0.5572296424485823,
    "cost_per_1k": 0.5825285714285714,
    "vs_google": [
     0.02920641263463411,
     0.019544460963496588,
     0.03918779195804732
    ]
   },
   {
    "sy": "gemini-c",
    "label": "Google Gemini Decision 1 (C)",
    "mean": 0.5387879844975372,
    "cost_per_1k": 4.8173,
    "vs_google": [
     0.010764754683588921,
     -0.0009756906837733713,
     0.022801716266098847
    ]
   },
   {
    "sy": "solarflash-a",
    "label": "Upstage Solar Decide Flash (A)",
    "mean": 0.5377407926982256,
    "cost_per_1k": 4.4932428571428575,
    "vs_google": [
     0.00971756288427735,
     -0.0001806844315538807,
     0.019548733619469627
    ]
   },
   {
    "sy": "flash-c",
    "label": "Perplexity Decider Flash v1.2 (C)",
    "mean": 0.5342938396540275,
    "cost_per_1k": 0.5826714285714285,
    "vs_google": [
     0.006270609840079382,
     -0.0037547596620121568,
     0.0164175860055032
    ]
   },
   {
    "sy": "local-bge",
    "label": "bge-reranker-v2-m3 (local)",
    "mean": 0.5322636075373172,
    "cost_per_1k": 0.6768285714285714,
    "vs_google": [
     0.004240377723368903,
     -0.004344801253951409,
     0.013269572323733552
    ]
   },
   {
    "sy": "cohere35",
    "label": "Cohere Rerank 3.5",
    "mean": 0.5213002427479737,
    "cost_per_1k": 1.5898428571428571,
    "vs_google": [
     -0.00672298706597446,
     -0.016481044938269303,
     0.00306868940979941
    ]
   },
   {
    "sy": "drexmax11-c",
    "label": "Nace Drex Max v1.1 (C)",
    "mean": 0.5068531223208365,
    "cost_per_1k": 1.7508428571428571,
    "vs_google": [
     -0.021170107493111736,
     -0.031185304873841312,
     -0.010676233542691602
    ]
   },
   {
    "sy": "joey-a",
    "label": "Baseten joey-1 (A)",
    "mean": 0.5053750957699916,
    "cost_per_1k": 0.6863,
    "vs_google": [
     -0.022648134043956627,
     -0.03260654858818558,
     -0.012193325388724743
    ]
   },
   {
    "sy": "local-minilm",
    "label": "MiniLM-L6 cross-encoder (local)",
    "mean": 0.44191545309961744,
    "cost_per_1k": 0.0,
    "vs_google": [
     -0.08610777671433079,
     -0.09718618971204253,
     -0.07478040702888018
    ]
   }
  ],
  "first_mean": 0.4847814659504495
 },
 "pairs": [
  {
   "a": "stl9b-a",
   "b": "drexmax11-c",
   "families": {
    "TREC DL": [
     0.014771890918904906,
     -0.009690440255783084,
     0.03958298619626327
    ],
    "BEIR": [
     0.14037078960950228,
     0.1254019808185883,
     0.15524707911111282
    ],
    "BRIGHT": [
     0.10859403646562048,
     0.09456452883657725,
     0.122815181501235
    ],
    "German": [
     -0.013690770226239067,
     -0.0266567061152609,
     0.00015888935158651918
    ],
    "chunks": [
     0.0018278276162107896,
     -0.011030646854800763,
     0.014999683056021285
    ],
    "full documents": [
     0.16198967927456143,
     0.13077983688981135,
     0.19340005396703908
    ]
   },
   "fam_mean": [
    0.0689772422764268,
    0.06070798594057228,
    0.07705803661544804
   ],
   "set_mean": [
    0.07644500616826047,
    0.06953811381241118,
    0.08343649920509484
   ]
  },
  {
   "a": "flash-c",
   "b": "drexmax11-c",
   "families": {
    "TREC DL": [
     -0.0027780589720476367,
     -0.020194506861692496,
     0.01554992175827108
    ],
    "BEIR": [
     0.1261454418620579,
     0.11253365843929619,
     0.14004159313624753
    ],
    "BRIGHT": [
     0.05865505482285798,
     0.04606206356462291,
     0.07163875631582017
    ],
    "German": [
     -0.05490873465061208,
     -0.07014018110926158,
     -0.039686585055040025
    ],
    "chunks": [
     -0.01727343415797261,
     -0.029217965782307617,
     -0.005072692579928095
    ],
    "full documents": [
     0.039904834296405706,
     0.011226519979317728,
     0.06878151666117713
    ]
   },
   "fam_mean": [
    0.024957517200114878,
    0.017824393458062207,
    0.032315668186382644
   ],
   "set_mean": [
    0.03703393039259031,
    0.03022217948109033,
    0.04384353678990081
   ]
  },
  {
   "a": "stl9b-a",
   "b": "flash-c",
   "families": {
    "TREC DL": [
     0.017549949890952543,
     -0.006143970652335684,
     0.04282461006402277
    ],
    "BEIR": [
     0.014225347747444377,
     0.0040730546213709265,
     0.024180155396968737
    ],
    "BRIGHT": [
     0.0499389816427625,
     0.041163313416012794,
     0.05891606316240755
    ],
    "German": [
     0.04121796442437301,
     0.026917768096577525,
     0.05557399320494371
    ],
    "chunks": [
     0.019101261774183403,
     0.0068250631951662175,
     0.032183712214024364
    ],
    "full documents": [
     0.12208484497815572,
     0.0974586072384726,
     0.14807217276069548
    ]
   },
   "fam_mean": [
    0.044019725076311925,
    0.03683132667642419,
    0.051162650221528806
   ],
   "set_mean": [
    0.03941107577567017,
    0.033719116716711774,
    0.044966162015268145
   ]
  },
  {
   "a": "stl9b-a",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.021590815173746558,
     -0.03900558086460959,
     -0.005503043392264317
    ],
    "BEIR": [
     -0.022439413493460375,
     -0.03129283131859533,
     -0.013616789581300887
    ],
    "BRIGHT": [
     0.010832656797165236,
     0.0038113263715951035,
     0.01770393778210338
    ],
    "German": [
     -0.032014339520438834,
     -0.04137909755412646,
     -0.022665526563027616
    ],
    "chunks": [
     -0.010910651950644223,
     -0.020809832992412382,
     -0.0012024374343961673
    ],
    "full documents": [
     -0.020142360921313385,
     -0.03641732127879796,
     -0.005115584622431529
    ]
   },
   "fam_mean": [
    -0.01604415404373969,
    -0.020913887819389566,
    -0.011237497532084341
   ],
   "set_mean": [
    -0.012052470016778954,
    -0.01608315533242319,
    -0.00793073512231129
   ]
  },
  {
   "a": "stl9b-a",
   "b": "nemotron",
   "families": {
    "TREC DL": [
     -0.0103791763372994,
     -0.03058493843166421,
     0.008531590272509548
    ],
    "BEIR": [
     -0.02772151163749032,
     -0.0368779739162678,
     -0.018756820627282886
    ],
    "BRIGHT": [
     0.04121864544793449,
     0.03294077272203513,
     0.04953593135008891
    ],
    "German": [
     -0.04321576380641865,
     -0.053981798693932395,
     -0.032251022349737764
    ],
    "chunks": [
     -0.015489366991728926,
     -0.025320263711189745,
     -0.005318649283895897
    ],
    "full documents": [
     -0.019211901931590614,
     -0.03662633142829991,
     -0.00268469063174559
    ]
   },
   "fam_mean": [
    -0.01246651254276557,
    -0.01768936984900466,
    -0.0071163901319013035
   ],
   "set_mean": [
    -0.005100706162543562,
    -0.009620895778936874,
    -0.0004803435085335325
   ]
  },
  {
   "a": "stl9b-a",
   "b": "v12-c",
   "families": {
    "TREC DL": [
     0.006175828320368004,
     -0.016822947029738355,
     0.029284136778369274
    ],
    "BEIR": [
     0.0006358603728585377,
     -0.00825106980041166,
     0.00961008917442406
    ],
    "BRIGHT": [
     -0.01095950901394446,
     -0.018198406280836143,
     -0.003836168311413948
    ],
    "German": [
     -0.05828100309134471,
     -0.06852824640474339,
     -0.04845353762688951
    ],
    "chunks": [
     -0.013174489201604226,
     -0.024331002502921396,
     -0.0020814378605769615
    ],
    "full documents": [
     0.013260710304665635,
     -0.004636788453755897,
     0.031112981263788447
    ]
   },
   "fam_mean": [
    -0.010390433718166869,
    -0.01625380000994641,
    -0.004623217091757599
   ],
   "set_mean": [
    -0.01695216115057052,
    -0.02130888594884691,
    -0.012684733370961944
   ]
  },
  {
   "a": "v12-c",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.027766643494114562,
     -0.04823500239903339,
     -0.008130305866140164
    ],
    "BEIR": [
     -0.023075273866318913,
     -0.03250458774262592,
     -0.013246246429619794
    ],
    "BRIGHT": [
     0.021792165811109696,
     0.014039562589663305,
     0.029584489419307716
    ],
    "German": [
     0.026266663570905874,
     0.018574216571349188,
     0.0345909871155215
    ],
    "chunks": [
     0.0022638372509600022,
     -0.009367847608044967,
     0.013855601385042937
    ],
    "full documents": [
     -0.03340307122597902,
     -0.05197865067365748,
     -0.0157447865100733
    ]
   },
   "fam_mean": [
    -0.00565372032557282,
    -0.01131606728964557,
    -0.0003167336406384512
   ],
   "set_mean": [
    0.0048996911337915675,
    0.0006554386674121799,
    0.00925223178572478
   ]
  },
  {
   "a": "v12-c",
   "b": "nemotron",
   "families": {
    "TREC DL": [
     -0.016555004657667405,
     -0.032578164216863104,
     -0.0010157538143723
    ],
    "BEIR": [
     -0.02835737201034886,
     -0.03737702489343604,
     -0.019330456092897144
    ],
    "BRIGHT": [
     0.05217815446187895,
     0.044009806190836886,
     0.060750964954099144
    ],
    "German": [
     0.015065239284926056,
     0.0068055563194930405,
     0.023877636768900742
    ],
    "chunks": [
     -0.0023148777901246995,
     -0.01326610831785004,
     0.00854996847274205
    ],
    "full documents": [
     -0.03247261223625625,
     -0.05031518838633561,
     -0.014897235103056544
    ]
   },
   "fam_mean": [
    -0.0020760788245987,
    -0.007206968064219842,
    0.003038890580831133
   ],
   "set_mean": [
    0.01185145498802696,
    0.007521382231918911,
    0.01624091311207069
   ]
  },
  {
   "a": "v12-c",
   "b": "voyage3",
   "families": {
    "TREC DL": [
     -0.04090788191113609,
     -0.05941603005843765,
     -0.022990731620218863
    ],
    "BEIR": [
     -0.018949951676260346,
     -0.02790100426848776,
     -0.010096015875041817
    ],
    "BRIGHT": [
     0.023703220046167282,
     0.016045913639048337,
     0.031705088799153
    ],
    "German": [
     0.031247791276928664,
     0.021927665021498954,
     0.040627198074828536
    ],
    "chunks": [
     -0.003724176753787315,
     -0.014890467089740936,
     0.007326753403183875
    ],
    "full documents": [
     -0.0298705893661671,
     -0.04876803039294869,
     -0.011337679463295558
    ]
   },
   "fam_mean": [
    -0.006416931397375817,
    -0.011724881696539168,
    -0.0009419279145964346
   ],
   "set_mean": [
    0.006574053844096732,
    0.002313844585614686,
    0.011032978264530865
   ]
  },
  {
   "a": "v12-a",
   "b": "v12-c",
   "families": {
    "TREC DL": [
     0.02219375464243084,
     0.0050536449887946255,
     0.041761453984268504
    ],
    "BEIR": [
     0.004179739661471046,
     -0.005388424425627522,
     0.013694108676219167
    ],
    "BRIGHT": [
     -0.0036689906688505713,
     -0.009776808432864013,
     0.00229574967127219
    ],
    "German": [
     -0.02481817801487718,
     -0.03346650082881041,
     -0.016463615036360867
    ],
    "chunks": [
     0.001253523415921221,
     -0.010283019910975449,
     0.012814883412794797
    ],
    "full documents": [
     0.03874233354917944,
     0.020472639707069584,
     0.05833201771229998
    ]
   },
   "fam_mean": [
    0.0063136970975458,
    0.0009884338457378525,
    0.011580902748587652
   ],
   "set_mean": [
    -0.002385789949213477,
    -0.006310357300453197,
    0.0015185475151698285
   ]
  },
  {
   "a": "msd1-a",
   "b": "cohere",
   "families": {
    "TREC DL": [
     0.03707921357322608,
     0.014318216966474007,
     0.06271199848854464
    ],
    "BEIR": [
     -0.025400640258355686,
     -0.03426209345837043,
     -0.0160056883176082
    ],
    "BRIGHT": [
     0.011394385082653823,
     0.004119980228311939,
     0.01850373383868955
    ],
    "German": [
     -0.025617685152253787,
     -0.03441514882542483,
     -0.016726133251812526
    ],
    "chunks": [
     -0.007753980219525022,
     -0.021050918365626854,
     0.005078556155842592
    ],
    "full documents": [
     -0.01634855899966911,
     -0.036377484314862096,
     0.001989602991721129
    ]
   },
   "fam_mean": [
    -0.004441210995653951,
    -0.010442715192509925,
    0.0018152689539158136
   ],
   "set_mean": [
    -0.007234703251556886,
    -0.011541525760154712,
    -0.002869998763040516
   ]
  },
  {
   "a": "nemotron",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.011211638836447158,
     -0.024339743260753666,
     0.0025322943463101377
    ],
    "BEIR": [
     0.005282098144029947,
     -0.002395834949472986,
     0.012675458253573364
    ],
    "BRIGHT": [
     -0.030385988650769254,
     -0.037482928435778516,
     -0.02327041825487091
    ],
    "German": [
     0.011201424285979818,
     0.0033258209708286884,
     0.01926844110065417
    ],
    "chunks": [
     0.004578715041084702,
     -0.004025429008012505,
     0.013005666588083848
    ],
    "full documents": [
     -0.0009304589897227711,
     -0.01561657151094048,
     0.013562680450956321
    ]
   },
   "fam_mean": [
    -0.0035776415009741197,
    -0.007874389855067238,
    0.0004480697699538359
   ],
   "set_mean": [
    -0.006951763854235392,
    -0.01086081551500804,
    -0.0033089891970444
   ]
  },
  {
   "a": "drexmax11-c",
   "b": "drex-a",
   "families": {
    "TREC DL": [
     -0.0027607461453268423,
     -0.027199567669389968,
     0.022096488310222373
    ],
    "BEIR": [
     -0.1141682123758665,
     -0.1289057532656177,
     -0.09952570772911808
    ],
    "BRIGHT": [
     -0.10591867542797456,
     -0.12023995596259432,
     -0.09224405346217418
    ],
    "German": [
     0.012905589441630443,
     -0.0002813704872485015,
     0.02558004060028147
    ],
    "chunks": [
     0.011996161375184887,
     -0.0036229375123331877,
     0.027532922916488213
    ],
    "full documents": [
     -0.12767681888274643,
     -0.1598366766119966,
     -0.0955457130374883
    ]
   },
   "fam_mean": [
    -0.05427045033584983,
    -0.06257991437667307,
    -0.04591989716451117
   ],
   "set_mean": [
    -0.06588604955829072,
    -0.07284152137171822,
    -0.058886152430088205
   ]
  },
  {
   "a": "drexmax11-c",
   "b": "first",
   "families": {
    "TREC DL": [
     0.1998891627108417,
     0.1575347994857504,
     0.2423007620837445
    ],
    "BEIR": [
     -0.053636253055757116,
     -0.0682847529449012,
     -0.039107333448405945
    ],
    "BRIGHT": [
     0.0004111337643634839,
     -0.010436977750138424,
     0.011335512289272535
    ],
    "German": [
     -0.012514900278697429,
     -0.027182505141637024,
     0.0022620867149892032
    ],
    "chunks": [
     0.030831055109934054,
     0.016277083791761293,
     0.04524104143314109
    ],
    "full documents": [
     0.008720964816975207,
     -0.018690291081417232,
     0.03591482199660892
    ]
   },
   "fam_mean": [
    0.02895019384460998,
    0.01968860020261467,
    0.038331511807249884
   ],
   "set_mean": [
    -0.0004160628890811032,
    -0.007255047477061167,
    0.006453965813189264
   ]
  },
  {
   "a": "gemini-c",
   "b": "v12-c",
   "families": {
    "TREC DL": [
     0.009365734572494788,
     -0.005325014526956773,
     0.02407947913650227
    ],
    "BEIR": [
     -0.008435752746688643,
     -0.020367704221971532,
     0.002685830523079819
    ],
    "BRIGHT": [
     0.0006630668746894844,
     -0.006114877774031597,
     0.007417131113475995
    ],
    "German": [
     -0.10867726425603552,
     -0.12633540166257107,
     -0.09142692242181993
    ],
    "chunks": [
     -0.03908237561378047,
     -0.05853088037979969,
     -0.020989063294522048
    ],
    "full documents": [
     -0.07850038347856766,
     -0.11221085275701603,
     -0.04731993777464516
    ]
   },
   "fam_mean": [
    -0.037444495774648,
    -0.04536426439148727,
    -0.029683801824887716
   ],
   "set_mean": [
    -0.03384182166225733,
    -0.03978577625372561,
    -0.027860435910503384
   ]
  },
  {
   "a": "gemini-c",
   "b": "luna-c",
   "families": {
    "TREC DL": [
     0.07561036910765473,
     0.052073465507394445,
     0.09931608206484338
    ],
    "BEIR": [
     0.01724565724761767,
     0.005129978748587227,
     0.02952907919898303
    ],
    "BRIGHT": [
     0.007083726997361559,
     -0.0005719058725029719,
     0.014540642914587882
    ],
    "German": [
     -0.09703006656723917,
     -0.11509684014582504,
     -0.07924380436926251
    ],
    "chunks": [
     -0.0006238447460316832,
     -0.020019667388653458,
     0.017409838914583198
    ],
    "full documents": [
     -0.0039212571925994755,
     -0.04422658088815276,
     0.03308519779393693
    ]
   },
   "fam_mean": [
    -0.0002725691922060603,
    -0.009330462728945742,
    0.008677782884788291
   ],
   "set_mean": [
    -0.011764681742760508,
    -0.01814697729668999,
    -0.005444106907899882
   ]
  },
  {
   "a": "gemini-c",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.018400908921619774,
     -0.03581008238150435,
     -0.0008370394125871705
    ],
    "BEIR": [
     -0.03151102661300756,
     -0.04318701328467446,
     -0.01954017164087571
    ],
    "BRIGHT": [
     0.02245523268579918,
     0.014499982459496847,
     0.030163753220757115
    ],
    "German": [
     -0.08241060068512965,
     -0.10029332288051432,
     -0.06452072273520525
    ],
    "chunks": [
     -0.036818538362820466,
     -0.05644989329437098,
     -0.019184043878243295
    ],
    "full documents": [
     -0.11190345470454668,
     -0.14751451780481709,
     -0.07858782326128158
    ]
   },
   "fam_mean": [
    -0.043098216100220826,
    -0.051521251633518506,
    -0.03482653600035812
   ],
   "set_mean": [
    -0.028942130528465764,
    -0.03521581795072003,
    -0.022569241632161008
   ]
  },
  {
   "a": "gemini-c",
   "b": "first",
   "families": {
    "TREC DL": [
     0.2178509598818734,
     0.17641511585513764,
     0.259466055532263
    ],
    "BEIR": [
     0.07766292343419799,
     0.06416295957599508,
     0.09119138861265715
    ],
    "BRIGHT": [
     0.12062774611861792,
     0.10708484314451434,
     0.13450295985774496
    ],
    "German": [
     -0.07660193166962731,
     -0.09731803309276138,
     -0.05551804063140658
    ],
    "chunks": [
     0.0067509963139686,
     -0.013023413490844626,
     0.0250680938921628
    ],
    "full documents": [
     0.07894955030830333,
     0.04040718478197433,
     0.11745966321927054
    ]
   },
   "fam_mean": [
    0.07087337406455566,
    0.05988239395168084,
    0.0817041841199715
   ],
   "set_mean": [
    0.059139282767492564,
    0.0508909735690799,
    0.06735075429332388
   ]
  },
  {
   "a": "v13-c",
   "b": "v12-c",
   "families": {
    "TREC DL": [
     0.0108271216883149,
     0.002094828083715583,
     0.019617176850407647
    ],
    "BEIR": [
     0.005208978849671697,
     0.0002878107515033243,
     0.010011433660804446
    ],
    "BRIGHT": [
     0.006055879628797774,
     0.002109399107005859,
     0.010006558650716296
    ],
    "German": [
     -0.008111104108612807,
     -0.013020925761996281,
     -0.0032622150229806857
    ],
    "chunks": [
     0.003997318817155778,
     -0.0026306049339128723,
     0.011419940022638684
    ],
    "full documents": [
     0.009033364532144178,
     0.0019696441353930227,
     0.01624992788148366
    ]
   },
   "fam_mean": [
    0.0045019265679119205,
    0.0019496347483246453,
    0.007076826232415629
   ],
   "set_mean": [
    0.00289047092475514,
    0.0006344136546871024,
    0.00516138661977391
   ]
  },
  {
   "a": "flash13-c",
   "b": "flash-c",
   "families": {
    "TREC DL": [
     0.01367502159583689,
     -0.0008736956708612076,
     0.02931138590237925
    ],
    "BEIR": [
     0.008188249700186223,
     0.00170356946308612,
     0.014422829443281146
    ],
    "BRIGHT": [
     0.03411474582516695,
     0.027203607707913424,
     0.04144631546285885
    ],
    "German": [
     0.014961729502205784,
     0.004102252282036027,
     0.02584874783848247
    ],
    "chunks": [
     0.013095702748922891,
     0.002287778640203889,
     0.023393496735233443
    ],
    "full documents": [
     0.049822326525323646,
     0.03430398192452519,
     0.06500538189856431
    ]
   },
   "fam_mean": [
    0.02230962931627373,
    0.017574898590771826,
    0.02681882192064422
   ],
   "set_mean": [
    0.02173881680029226,
    0.017698975516205657,
    0.02585421533865339
   ]
  },
  {
   "a": "v13-a",
   "b": "v12-a",
   "families": {
    "TREC DL": [
     -0.011087864463707464,
     -0.021481292448673583,
     -0.0010095801310088248
    ],
    "BEIR": [
     -0.0026815370793738455,
     -0.007396496496059016,
     0.002046774574970371
    ],
    "BRIGHT": [
     0.005228078840362166,
     0.0009975275177217927,
     0.009466584456031138
    ],
    "German": [
     -0.021400783674197357,
     -0.028699983381260306,
     -0.014266228431834331
    ],
    "chunks": [
     -0.008126099770499365,
     -0.014948215651220639,
     -0.0011610454348871904
    ],
    "full documents": [
     -0.008874261359633179,
     -0.01872212483523661,
     0.0006065929062081254
    ]
   },
   "fam_mean": [
    -0.007823744584508173,
    -0.010950909163246812,
    -0.004763626598102916
   ],
   "set_mean": [
    -0.005549262025782943,
    -0.008213898507202855,
    -0.002882303407927999
   ]
  },
  {
   "a": "v13-a",
   "b": "v13-c",
   "families": {
    "TREC DL": [
     0.0002787684904084764,
     -0.018954862457300437,
     0.020324081811443462
    ],
    "BEIR": [
     -0.0037107762675744962,
     -0.012913706518366597,
     0.005661260709491897
    ],
    "BRIGHT": [
     -0.004496791457286179,
     -0.01010354930073016,
     0.0011091540901117733
    ],
    "German": [
     -0.03810785758046173,
     -0.0472641088401584,
     -0.029326041470672096
    ],
    "chunks": [
     -0.010869895171733923,
     -0.02052864120558358,
     -0.0011109259108776377
    ],
    "full documents": [
     0.020834707657402085,
     0.003902937619834179,
     0.038550109428187845
    ]
   },
   "fam_mean": [
    -0.006011974054874294,
    -0.010939247927090782,
    -0.0007891576185173133
   ],
   "set_mean": [
    -0.01082552289975156,
    -0.01467988118455974,
    -0.0069923962742316865
   ]
  },
  {
   "a": "v13-a",
   "b": "voyage3",
   "families": {
    "TREC DL": [
     -0.029801991732412714,
     -0.04790550560584883,
     -0.010579913645819672
    ],
    "BEIR": [
     -0.017451749094163145,
     -0.026207706771628557,
     -0.008331703785295366
    ],
    "BRIGHT": [
     0.025262308217678876,
     0.017760356977292065,
     0.03351874366040566
    ],
    "German": [
     -0.014971170412145872,
     -0.02515488158084482,
     -0.004821607475647319
    ],
    "chunks": [
     -0.010596753108365461,
     -0.021842041789048708,
     0.000390553426770782
    ],
    "full documents": [
     -2.517176620836503e-06,
     -0.013937307312816005,
     0.014694067384836362
    ]
   },
   "fam_mean": [
    -0.00792697888433819,
    -0.012885768173087472,
    -0.0028264170415241404
   ],
   "set_mean": [
    -0.001360998130899688,
    -0.005670012473268458,
    0.0031777825398813355
   ]
  },
  {
   "a": "v13-a",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.016660753315391186,
     -0.035990772140131966,
     0.0027840291132377737
    ],
    "BEIR": [
     -0.021577071284221712,
     -0.031075227130720764,
     -0.011607576576053491
    ],
    "BRIGHT": [
     0.02335125398262129,
     0.015630314629365625,
     0.031098226545255653
    ],
    "German": [
     -0.019952298118168663,
     -0.029713421810413747,
     -0.00995367466171699
    ],
    "chunks": [
     -0.004608739103618142,
     -0.015335242981429409,
     0.0060242043886153205
    ],
    "full documents": [
     -0.0035349990364327566,
     -0.019131056282787412,
     0.011912350189454302
    ]
   },
   "fam_mean": [
    -0.007163767812535194,
    -0.012356927522698485,
    -0.0018755562503380068
   ],
   "set_mean": [
    -0.0030353608412048523,
    -0.007517925149856903,
    0.001457889428033466
   ]
  },
  {
   "a": "v13-c",
   "b": "voyage3",
   "families": {
    "TREC DL": [
     -0.03008076022282119,
     -0.0463994936976751,
     -0.013456848264943755
    ],
    "BEIR": [
     -0.013740972826588649,
     -0.022389464622435892,
     -0.005135464040222408
    ],
    "BRIGHT": [
     0.029759099674965057,
     0.02199642753942765,
     0.03807649748169448
    ],
    "German": [
     0.023136687168315857,
     0.013881669992148134,
     0.032715854803018064
    ],
    "chunks": [
     0.0002731420633684625,
     -0.00997850870661308,
     0.010709906865783917
    ],
    "full documents": [
     -0.02083722483402292,
     -0.03921945001713298,
     -0.003116703405079524
    ]
   },
   "fam_mean": [
    -0.0019150048294638968,
    -0.006870786401704031,
    0.0033864627212588224
   ],
   "set_mean": [
    0.009464524768851871,
    0.005101989707708072,
    0.013962208792581407
   ]
  },
  {
   "a": "v13-c",
   "b": "cohere",
   "families": {
    "TREC DL": [
     -0.016939521805799662,
     -0.037042674872408476,
     0.0022759090949696636
    ],
    "BEIR": [
     -0.017866295016647216,
     -0.026814820726743606,
     -0.008582773426498769
    ],
    "BRIGHT": [
     0.02784804543990747,
     0.01998429841187196,
     0.035938036417448284
    ],
    "German": [
     0.018155559462293067,
     0.010203877698647099,
     0.02689116706764457
    ],
    "chunks": [
     0.006261156068115781,
     -0.004132996985967029,
     0.016998819461276606
    ],
    "full documents": [
     -0.02436970669383484,
     -0.04360491680003675,
     -0.006288224053817515
    ]
   },
   "fam_mean": [
    -0.0011517937576609003,
    -0.00662247369105634,
    0.0041437470091012
   ],
   "set_mean": [
    0.007790162058546708,
    0.003605672987568,
    0.012184518839994147
   ]
  }
 ],
 "how_notes": [
  [
   "paid API",
   "called through OpenRouter; cost is the provider-reported cost of every request, which is the list price. Google Gemini Decision 1 ran partly through OpenRouter and partly on Google AI Studio's free tier (two keys), with identical requests; every one of its rows carries the list price of $0.10 per million input tokens."
  ],
  [
   "free offer",
   "Perplexity Decider v1.3 and Decider Flash v1.3 ran on OpenRouter's free launch variants (`:free`, free until 19 November 2026). Nothing was paid; the cost shown is input tokens x Perplexity's list price of $0.02 (v1.3) and $0.01 (Flash v1.3) per million, the same as v1.2."
  ],
  [
   "free credit",
   "Nace Drex Max v1.1 is not on OpenRouter and ran on Nace's own API on the free starting credit for new accounts. Nothing was paid; the cost shown is input tokens x the list price of $0.03 per million."
  ],
  [
   "free tier",
   "Nemotron 3.5 Rerank 8B ran on OpenRouter's free model variant (`:free`). Nothing was paid; the cost shown is OpenRouter's input token count x DeepInfra's list price for the same model, $0.05 per million (no paid endpoint on OpenRouter). The free variant needs free-model training enabled in the account's privacy settings and is rate limited (20 requests per minute, about 1,000 per day per key), so the full matrix took several nights and several keys."
  ],
  [
   "self-hosted",
   "no API fee. StartLux-Decision v1.1 9B ran on one consumer GPU (AMD Radeon RX 7900 XTX, Q8_0 GGUF, llama.cpp Vulkan); MiniLM-L6 and bge-reranker-v2-m3 ran locally (CPU and the same GPU). StartLux 9B and MiniLM-L6 have no public API price and are shown at $0 (hardware and power are not priced). bge-reranker-v2-m3 is sold as an API (Novita AI, $0.01 per million input tokens) and is shown at that price, with the tokens of every query-passage pair counted by its own tokenizer as the run fed them."
  ]
 ],
 "costs": {
  "sets": [
   {
    "family": "TREC DL",
    "set": "dl19",
    "queries": 43,
    "total": 1.0014686,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.142808,
    "google": 0.043
   },
   {
    "family": "TREC DL",
    "set": "dl20",
    "queries": 54,
    "total": 1.27480915,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.182504,
    "google": 0.054
   },
   {
    "family": "BEIR",
    "set": "trec-covid",
    "queries": 50,
    "total": 2.79605686,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.419309,
    "google": 0.05
   },
   {
    "family": "BEIR",
    "set": "nfcorpus",
    "queries": 308,
    "total": 13.191953869999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.924302,
    "google": 0.308
   },
   {
    "family": "BEIR",
    "set": "touche",
    "queries": 49,
    "total": 3.12439054,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.486077,
    "google": null
   },
   {
    "family": "BEIR",
    "set": "dbpedia",
    "queries": 400,
    "total": 9.489209259999997,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.357384,
    "google": null
   },
   {
    "family": "BEIR",
    "set": "scifact",
    "queries": 300,
    "total": 17.576883109999997,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 2.676656,
    "google": 0.3
   },
   {
    "family": "BEIR",
    "set": "signal",
    "queries": 97,
    "total": 1.6192822999999996,
    "top": "Cohere Rerank 4 Pro",
    "top_cost": 0.2425,
    "google": null
   },
   {
    "family": "BEIR",
    "set": "news",
    "queries": 57,
    "total": 4.3335569199999995,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.679958,
    "google": null
   },
   {
    "family": "BEIR",
    "set": "robust04",
    "queries": 249,
    "total": 18.863968619999984,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 2.979974,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-biology",
    "queries": 103,
    "total": 4.196837759999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.638886,
    "google": 0.103
   },
   {
    "family": "BRIGHT",
    "set": "bright-earth-science",
    "queries": 116,
    "total": 5.882532670000001,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.887664,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-economics",
    "queries": 103,
    "total": 7.64302783,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.264129,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-psychology",
    "queries": 101,
    "total": 6.21269938,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.000464,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-robotics",
    "queries": 101,
    "total": 10.128570220000002,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.90217,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-stackoverflow",
    "queries": 117,
    "total": 12.228073600000002,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 2.084108,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-sustainable-living",
    "queries": 108,
    "total": 5.79183246,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.915437,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-leetcode",
    "queries": 142,
    "total": 12.442999669999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 2.178275,
    "google": 0.142
   },
   {
    "family": "BRIGHT",
    "set": "bright-pony",
    "queries": 112,
    "total": 4.92632758,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.743584,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-aops",
    "queries": 111,
    "total": 5.94121833,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.938771,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-theoremqa-questions",
    "queries": 194,
    "total": 10.769737979999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.713763,
    "google": null
   },
   {
    "family": "BRIGHT",
    "set": "bright-theoremqa-theorems",
    "queries": 76,
    "total": 5.03102084,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.789622,
    "google": null
   },
   {
    "family": "German",
    "set": "mldr-r1",
    "queries": 100,
    "total": 20.52380316,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 3.794724,
    "google": 0.1
   },
   {
    "family": "German",
    "set": "mldr-r1-1024",
    "queries": 100,
    "total": 3.21766497,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.53713,
    "google": null
   },
   {
    "family": "German",
    "set": "mldr",
    "queries": 100,
    "total": 20.91260292,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 3.790726,
    "google": 0.1
   },
   {
    "family": "German",
    "set": "mldr-1024",
    "queries": 100,
    "total": 3.23273219,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.536367,
    "google": null
   },
   {
    "family": "German",
    "set": "dense-8192",
    "queries": 400,
    "total": 36.42743065999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 6.475941,
    "google": 0.4
   },
   {
    "family": "German",
    "set": "dense-1024",
    "queries": 400,
    "total": 9.33458088,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.433036,
    "google": null
   },
   {
    "family": "German",
    "set": "qwen-8192",
    "queries": 400,
    "total": 80.82632373999999,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 14.430613,
    "google": 0.4
   },
   {
    "family": "German",
    "set": "qwen-1024",
    "queries": 400,
    "total": 12.88166708,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 2.103358,
    "google": null
   },
   {
    "family": "chunks",
    "set": "chunk2k-mldr",
    "queries": 400,
    "total": 22.261939870000003,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 3.795612,
    "google": 0.4
   },
   {
    "family": "chunks",
    "set": "chunk2k-news",
    "queries": 57,
    "total": 1.88058038,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 0.285663,
    "google": 0.057
   },
   {
    "family": "chunks",
    "set": "chunk2k-robust04",
    "queries": 249,
    "total": 8.35390131,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.269374,
    "google": 0.249
   },
   {
    "family": "full documents",
    "set": "news-full",
    "queries": 57,
    "total": 10.9799165,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 1.787323,
    "google": null
   },
   {
    "family": "full documents",
    "set": "robust04-full",
    "queries": 249,
    "total": 60.84382285,
    "top": "Qwen3 Reranker 8B",
    "top_cost": 9.393371,
    "google": null
   }
  ],
  "families": {
   "TREC DL": 2.27627775,
   "BEIR": 70.99530147999998,
   "BRIGHT": 91.19487831999999,
   "German": 187.3568056,
   "chunks": 32.49642156,
   "full documents": 71.82373935
  },
  "grand": 456.14342406,
  "systems": [
   {
    "sy": "qwen",
    "label": "Qwen3 Reranker 8B",
    "how": "paid API",
    "families": {
     "TREC DL": 0.325312,
     "BEIR": 10.732675,
     "BRIGHT": 15.056873,
     "German": 33.101895,
     "chunks": 5.350649000000001,
     "full documents": 11.180694
    },
    "total": 75.748098
   },
   {
    "sy": "cohere",
    "label": "Cohere Rerank 4 Pro",
    "how": "paid API",
    "families": {
     "TREC DL": 0.2425,
     "BEIR": 6.055,
     "BRIGHT": 6.922499999999999,
     "German": 10.845,
     "chunks": 2.1475,
     "full documents": 3.5774999999999997
    },
    "total": 29.79
   },
   {
    "sy": "luna-c",
    "label": "OpenAI GPT-6 Luna (C)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.091611,
     "BEIR": 4.088087,
     "BRIGHT": 3.965523,
     "German": 13.391731,
     "chunks": 2.193975,
     "full documents": 5.674478
    },
    "total": 29.405405
   },
   {
    "sy": "gemini-c",
    "label": "Google Gemini Decision 1 (C)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.09459300000000001,
     "BEIR": 4.065862,
     "BRIGHT": 4.516213,
     "German": 11.597090999999999,
     "chunks": 2.257583,
     "full documents": 5.242863
    },
    "total": 27.774205
   },
   {
    "sy": "solarflash-a",
    "label": "Upstage Solar Decide Flash (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.236122,
     "BEIR": 4.883169,
     "BRIGHT": 5.95122,
     "German": 9.059428,
     "chunks": 1.5779269999999999,
     "full documents": 3.561175
    },
    "total": 25.269041
   },
   {
    "sy": "cohere4fast",
    "label": "Cohere Rerank 4 Fast",
    "how": "paid API",
    "families": {
     "TREC DL": 0.194,
     "BEIR": 4.844,
     "BRIGHT": 5.538,
     "German": 8.676,
     "chunks": 1.7180000000000002,
     "full documents": 2.862
    },
    "total": 23.832
   },
   {
    "sy": "drex-a",
    "label": "Nace Drex v2.0 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.076222,
     "BEIR": 2.899091,
     "BRIGHT": 4.295505,
     "German": 8.657529,
     "chunks": 1.4509459999999998,
     "full documents": 3.391192
    },
    "total": 20.770485
   },
   {
    "sy": "jev-a",
    "label": "TypeSafe Jev 1.14 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.16270800000000002,
     "BEIR": 3.679324,
     "BRIGHT": 4.512258,
     "German": 7.126209,
     "chunks": 1.2477500000000001,
     "full documents": 2.957647
    },
    "total": 19.685896
   },
   {
    "sy": "voyage",
    "label": "Voyage Rerank 2.5",
    "how": "paid API",
    "families": {
     "TREC DL": 0.044496999999999995,
     "BEIR": 2.145148,
     "BRIGHT": 3.206692,
     "German": 8.124909,
     "chunks": 1.284413,
     "full documents": 2.7581919999999998
    },
    "total": 17.563851
   },
   {
    "sy": "voyage3",
    "label": "Voyage Rerank 3",
    "how": "paid API",
    "families": {
     "TREC DL": 0.044496999999999995,
     "BEIR": 2.145148,
     "BRIGHT": 3.206692,
     "German": 8.124909,
     "chunks": 1.284413,
     "full documents": 2.7581919999999998
    },
    "total": 17.563851
   },
   {
    "sy": "nemotron",
    "label": "Nemotron 3.5 Rerank 8B",
    "how": "free tier",
    "families": {
     "TREC DL": 0.049206,
     "BEIR": 2.1793430000000003,
     "BRIGHT": 3.384655,
     "German": 7.388943,
     "chunks": 1.219236,
     "full documents": 2.8163660000000004
    },
    "total": 17.037749
   },
   {
    "sy": "reflex-a",
    "label": "Morph Reflex (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.085962,
     "BEIR": 2.505664,
     "BRIGHT": 3.325784,
     "German": 6.180614,
     "chunks": 1.064897,
     "full documents": 2.527639
    },
    "total": 15.69056
   },
   {
    "sy": "d1ultra-a",
    "label": "Liquid d1-ultra (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.061671000000000004,
     "BEIR": 2.120635,
     "BRIGHT": 3.152905,
     "German": 6.157485,
     "chunks": 1.0234649999999998,
     "full documents": 2.391481
    },
    "total": 14.907642000000001
   },
   {
    "sy": "msd1-a",
    "label": "Microsoft Decision 1 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.056257,
     "BEIR": 2.0717,
     "BRIGHT": 3.112897,
     "German": 6.0990340000000005,
     "chunks": 1.022757,
     "full documents": 2.373617
    },
    "total": 14.736262
   },
   {
    "sy": "elephant-a",
    "label": "Baseten elephant-1 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.076049,
     "BEIR": 2.152708,
     "BRIGHT": 2.980046,
     "German": 5.193735,
     "chunks": 0.894428,
     "full documents": 1.96015
    },
    "total": 13.257116
   },
   {
    "sy": "cohere35",
    "label": "Cohere Rerank 3.5",
    "how": "paid API",
    "families": {
     "TREC DL": 0.097,
     "BEIR": 2.427,
     "BRIGHT": 2.861,
     "German": 2.728,
     "chunks": 0.719,
     "full documents": 1.374
    },
    "total": 10.206000000000001
   },
   {
    "sy": "drexmax11-c",
    "label": "Nace Drex Max v1.1 (C)",
    "how": "free credit",
    "families": {
     "TREC DL": 0.029383,
     "BEIR": 1.299215,
     "BRIGHT": 1.349858,
     "German": 4.289468,
     "chunks": 0.7083269999999999,
     "full documents": 1.7903470000000001
    },
    "total": 9.466598000000001
   },
   {
    "sy": "v12-a",
    "label": "Perplexity Decider v1.2 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.039382,
     "BEIR": 1.170437,
     "BRIGHT": 1.6485940000000001,
     "German": 2.955622,
     "chunks": 0.5051720000000001,
     "full documents": 1.260353
    },
    "total": 7.57956
   },
   {
    "sy": "v13-a",
    "label": "Perplexity Decider v1.3 (A)",
    "how": "free offer",
    "families": {
     "TREC DL": 0.036860000000000004,
     "BEIR": 1.133491,
     "BRIGHT": 1.614982,
     "German": 2.945222,
     "chunks": 0.501501,
     "full documents": 1.252397
    },
    "total": 7.484452999999999
   },
   {
    "sy": "mercury-a",
    "label": "Inception Mercury Decide (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.033944,
     "BEIR": 1.075936,
     "BRIGHT": 1.548007,
     "German": 2.863229,
     "chunks": 0.486129,
     "full documents": 1.178047
    },
    "total": 7.185292
   },
   {
    "sy": "d1-a",
    "label": "Liquid d1 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.029366999999999997,
     "BEIR": 1.0098260000000001,
     "BRIGHT": 1.501384,
     "German": 2.9321349999999997,
     "chunks": 0.487365,
     "full documents": 1.1774719999999999
    },
    "total": 7.137549
   },
   {
    "sy": "v12-c",
    "label": "Perplexity Decider v1.2 (C)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.019588,
     "BEIR": 0.866134,
     "BRIGHT": 0.8771439999999999,
     "German": 2.85799,
     "chunks": 0.47218899999999997,
     "full documents": 1.205577
    },
    "total": 6.298622
   },
   {
    "sy": "v13-c",
    "label": "Perplexity Decider v1.3 (C)",
    "how": "free offer",
    "families": {
     "TREC DL": 0.019563,
     "BEIR": 0.865741,
     "BRIGHT": 0.876784,
     "German": 2.85746,
     "chunks": 0.472005,
     "full documents": 1.2040039999999999
    },
    "total": 6.295557
   },
   {
    "sy": "d11-c",
    "label": "Liquid d1.1 (C)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.019194000000000003,
     "BEIR": 0.857558,
     "BRIGHT": 0.860418,
     "German": 2.896453,
     "chunks": 0.467825,
     "full documents": 1.143046
    },
    "total": 6.244494
   },
   {
    "sy": "joey-a",
    "label": "Baseten joey-1 (A)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.021727999999999997,
     "BEIR": 0.6150599999999999,
     "BRIGHT": 0.851441,
     "German": 1.483923,
     "chunks": 0.255552,
     "full documents": 0.5600430000000001
    },
    "total": 3.787747
   },
   {
    "sy": "local-bge",
    "label": "bge-reranker-v2-m3 (local)",
    "how": "self-hosted",
    "families": {
     "TREC DL": 0.010411,
     "BEIR": 0.485743,
     "BRIGHT": 0.728009,
     "German": 1.531731,
     "chunks": 0.45358099999999996,
     "full documents": 0.549947
    },
    "total": 3.759422
   },
   {
    "sy": "flash-c",
    "label": "Perplexity Decider Flash v1.2 (C)",
    "how": "paid API",
    "families": {
     "TREC DL": 0.009795,
     "BEIR": 0.43306399999999995,
     "BRIGHT": 0.43857199999999996,
     "German": 1.428994,
     "chunks": 0.236093,
     "full documents": 0.6027889999999999
    },
    "total": 3.149307
   },
   {
    "sy": "flash13-c",
    "label": "Perplexity Decider Flash v1.3 (C)",
    "how": "free offer",
    "families": {
     "TREC DL": 0.009781999999999999,
     "BEIR": 0.43287,
     "BRIGHT": 0.438393,
     "German": 1.4287290000000001,
     "chunks": 0.23600200000000002,
     "full documents": 0.6020019999999999
    },
    "total": 3.147778
   },
   {
    "sy": "stl9b-a",
    "label": "StartLux-Decision v1.1 9B (A, local)",
    "how": "self-hosted",
    "families": {
     "TREC DL": 0,
     "BEIR": 0,
     "BRIGHT": 0,
     "German": 0,
     "chunks": 0,
     "full documents": 0
    },
    "total": 0
   },
   {
    "sy": "local-minilm",
    "label": "MiniLM-L6 cross-encoder (local)",
    "how": "self-hosted",
    "families": {
     "TREC DL": 0,
     "BEIR": 0,
     "BRIGHT": 0,
     "German": 0,
     "chunks": 0,
     "full documents": 0
    },
    "total": 0
   },
   {
    "sy": "drexmax11-a",
    "label": "Nace Drex Max v1.1 (A)",
    "how": "free credit",
    "families": {
     "TREC DL": 0.05907374999999993,
     "BEIR": 1.755672479999982,
     "BRIGHT": 2.4725293199999987,
     "German": 4.433337599999996,
     "chunks": 0.7577415600000006,
     "full documents": 1.8905293499999987
    },
    "total": 11.368884059999976
   }
  ],
  "by_how": {
   "paid API": 397.58298300000007,
   "free tier": 17.037749,
   "free credit": 20.835482059999975,
   "free offer": 16.927788,
   "self-hosted": 3.759422
  },
  "outside_matrix": 12.157292,
  "prompt_test": 3.935435039999949,
  "google_total": 2.706,
  "google_queries": 2706
 }
}

==> anc/shuffle-v13-all-sets.json <==
{
 "sets": {
  "dl19": {
   "n": 43,
   "order_ties": 0.7211908442862837,
   "main_table": 0.7211908442862837,
   "bm25_order": 0.7211908442862837,
   "shuffled": 0.6913283993590599,
   "first_stage": 0.5058310024399073,
   "change": [
    -0.029862444927223786,
    -0.050608978557072325,
    -0.010066009300646784
   ]
  },
  "dl20": {
   "n": 54,
   "order_ties": 0.7029015245742781,
   "main_table": 0.7029015245742781,
   "bm25_order": 0.7029015245742781,
   "shuffled": 0.6813099482675573,
   "first_stage": 0.4796366724252675,
   "change": [
    -0.021591576306720817,
    -0.038389402873801035,
    -0.004522809911784836
   ]
  },
  "trec-covid": {
   "n": 50,
   "order_ties": 0.7972787126444407,
   "main_table": 0.7972787126444407,
   "bm25_order": 0.7972787126444407,
   "shuffled": 0.7708235051346969,
   "first_stage": 0.5946917010118077,
   "change": [
    -0.02645520750974384,
    -0.05397643879599575,
    0.0022920857573186402
   ]
  },
  "nfcorpus": {
   "n": 308,
   "order_ties": 0.3904700510713207,
   "main_table": 0.3904700510713207,
   "bm25_order": 0.3904700510713207,
   "shuffled": 0.34855170194493285,
   "first_stage": 0.33745542653220445,
   "change": [
    -0.041918349126387866,
    -0.05576844107158023,
    -0.028494453224591328
   ]
  },
  "touche": {
   "n": 49,
   "order_ties": 0.35363401415960455,
   "main_table": 0.35363401415960455,
   "bm25_order": 0.35363401415960455,
   "shuffled": 0.3292748665145752,
   "first_stage": 0.44219188635253254,
   "change": [
    -0.024359147645029333,
    -0.04797972732237679,
    -0.0019796693036463328
   ]
  },
  "dbpedia": {
   "n": 400,
   "order_ties": 0.45633109075331,
   "main_table": 0.45633109075331,
   "bm25_order": 0.45633109075331,
   "shuffled": 0.4375253186533169,
   "first_stage": 0.3179905785408118,
   "change": [
    -0.018805772099993123,
    -0.026650519194647577,
    -0.011323777649417534
   ]
  },
  "scifact": {
   "n": 300,
   "order_ties": 0.8020537010051837,
   "main_table": 0.8020537010051837,
   "bm25_order": 0.8020537010051837,
   "shuffled": 0.7531833050979925,
   "first_stage": 0.6789094274508312,
   "change": [
    -0.04887039590719122,
    -0.07004865890847432,
    -0.02791602467456294
   ]
  },
  "signal": {
   "n": 97,
   "order_ties": 0.3414642898026307,
   "main_table": 0.3414642898026307,
   "bm25_order": 0.3414642898026307,
   "shuffled": 0.30692725237626706,
   "first_stage": 0.33081661738278545,
   "change": [
    -0.03453703742636366,
    -0.05402825859986626,
    -0.014759748620427433
   ]
  },
  "news": {
   "n": 57,
   "order_ties": 0.48485092166002647,
   "main_table": 0.48485092166002647,
   "bm25_order": 0.48485092166002647,
   "shuffled": 0.4395862197515364,
   "first_stage": 0.3952251906578869,
   "change": [
    -0.04526470190849008,
    -0.06656528553180166,
    -0.025813999613707127
   ]
  },
  "robust04": {
   "n": 249,
   "order_ties": 0.6086353152158077,
   "main_table": 0.6086353152158077,
   "bm25_order": 0.6086353152158077,
   "shuffled": 0.5729526748352027,
   "first_stage": 0.40697602813899797,
   "change": [
    -0.03568264038060498,
    -0.047911771124589705,
    -0.02447457293072726
   ]
  },
  "bright-biology": {
   "n": 103,
   "order_ties": 0.33590973501261023,
   "main_table": 0.33590973501261023,
   "bm25_order": 0.33590973501261023,
   "shuffled": 0.33399268815825256,
   "first_stage": 0.1810182175441699,
   "change": [
    -0.0019170468543576735,
    -0.012545915921624752,
    0.008589979473201774
   ]
  },
  "bright-earth-science": {
   "n": 116,
   "order_ties": 0.44034254653510174,
   "main_table": 0.44034254653510174,
   "bm25_order": 0.44034254653510174,
   "shuffled": 0.4257028222925009,
   "first_stage": 0.2807754293366069,
   "change": [
    -0.014639724242600849,
    -0.03417858427431365,
    0.003250920827845238
   ]
  },
  "bright-economics": {
   "n": 103,
   "order_ties": 0.2867819710713604,
   "main_table": 0.2867819710713604,
   "bm25_order": 0.2867819710713604,
   "shuffled": 0.28773821897259627,
   "first_stage": 0.1644836718619339,
   "change": [
    0.0009562479012358849,
    -0.013036338901797074,
    0.01619702651868282
   ]
  },
  "bright-psychology": {
   "n": 101,
   "order_ties": 0.33087387608101204,
   "main_table": 0.33087387608101204,
   "bm25_order": 0.33087387608101204,
   "shuffled": 0.3208683170674724,
   "first_stage": 0.13415398664261796,
   "change": [
    -0.010005559013539667,
    -0.026562853114258576,
    0.004992519862396165
   ]
  },
  "bright-robotics": {
   "n": 101,
   "order_ties": 0.2883774045905167,
   "main_table": 0.2883774045905167,
   "bm25_order": 0.2883774045905167,
   "shuffled": 0.27409389256182937,
   "first_stage": 0.10912994125504294,
   "change": [
    -0.014283512028687328,
    -0.02873269767871781,
    -0.001500302786552472
   ]
  },
  "bright-stackoverflow": {
   "n": 117,
   "order_ties": 0.2631870454474586,
   "main_table": 0.2631870454474586,
   "bm25_order": 0.2631870454474586,
   "shuffled": 0.2392819505067461,
   "first_stage": 0.161847711321358,
   "change": [
    -0.023905094940712468,
    -0.04782323873511838,
    -0.004799353377795405
   ]
  },
  "bright-sustainable-living": {
   "n": 108,
   "order_ties": 0.30945388027198156,
   "main_table": 0.30945388027198156,
   "bm25_order": 0.30945388027198156,
   "shuffled": 0.298223444720798,
   "first_stage": 0.16131521604566912,
   "change": [
    -0.011230435551183582,
    -0.024384076545184635,
    -0.00037790301476203476
   ]
  },
  "bright-leetcode": {
   "n": 142,
   "order_ties": 0.37643082868320493,
   "main_table": 0.37643082868320493,
   "bm25_order": 0.37643082868320493,
   "shuffled": 0.3782854931494484,
   "first_stage": 0.24707395016259973,
   "change": [
    0.0018546644662434941,
    -0.011340570741611941,
    0.016433244384805257
   ]
  },
  "bright-pony": {
   "n": 112,
   "order_ties": 0.11475747829016648,
   "main_table": 0.11475747829016648,
   "bm25_order": 0.11475747829016648,
   "shuffled": 0.12255027444003973,
   "first_stage": 0.04339018475799752,
   "change": [
    0.007792796149873243,
    -0.003984737714503249,
    0.0194807507346354
   ]
  },
  "bright-aops": {
   "n": 111,
   "order_ties": 0.14808099603205357,
   "main_table": 0.14808099603205357,
   "bm25_order": 0.14808099603205357,
   "shuffled": 0.14924781478101495,
   "first_stage": 0.06453305890475572,
   "change": [
    0.001166818748961379,
    -0.006929019152266917,
    0.009408456061704618
   ]
  },
  "bright-theoremqa-questions": {
   "n": 194,
   "order_ties": 0.14177063860011313,
   "main_table": 0.14177063860011313,
   "bm25_order": 0.14177063860011313,
   "shuffled": 0.13937571324529113,
   "first_stage": 0.07334844572015164,
   "change": [
    -0.0023949253548219973,
    -0.005498620591123654,
    0.0
   ]
  },
  "bright-theoremqa-theorems": {
   "n": 76,
   "order_ties": 0.11871989818288944,
   "main_table": 0.11871989818288944,
   "bm25_order": 0.11871989818288944,
   "shuffled": 0.11871989818288944,
   "first_stage": 0.021369778772850966,
   "change": [
    0.0,
    0.0,
    0.0
   ]
  },
  "mldr-r1-1024": {
   "n": 100,
   "order_ties": 0.5127166052491665,
   "main_table": 0.5127166052491665,
   "bm25_order": 0.5127166052491665,
   "shuffled": 0.490243549609154,
   "first_stage": 0.5639010822453236,
   "change": [
    -0.022473055640012507,
    -0.04389198550692119,
    -0.0035634046165209624
   ]
  },
  "mldr-r1": {
   "n": 100,
   "order_ties": 0.6547226402890683,
   "main_table": 0.6547226402890683,
   "bm25_order": 0.6547226402890683,
   "shuffled": 0.6380551146649855,
   "first_stage": 0.5639010822453236,
   "change": [
    -0.016667525624082802,
    -0.041031333744542674,
    0.007697695656817147
   ]
  },
  "mldr-1024": {
   "n": 100,
   "order_ties": 0.5583822788194656,
   "main_table": 0.5583822788194656,
   "bm25_order": 0.5583822788194656,
   "shuffled": 0.5397785017389455,
   "first_stage": 0.6545439557235921,
   "change": [
    -0.01860377708052008,
    -0.04494327309177953,
    0.007763357632971706
   ]
  },
  "mldr": {
   "n": 100,
   "order_ties": 0.6864178570853676,
   "main_table": 0.6864178570853676,
   "bm25_order": 0.6864178570853676,
   "shuffled": 0.6882346581878777,
   "first_stage": 0.6545439557235921,
   "change": [
    0.001816801102510035,
    -0.01261859507142915,
    0.01657961095965166
   ]
  },
  "dense-1024": {
   "n": 400,
   "order_ties": 0.32095504203602876,
   "main_table": 0.32095504203602887,
   "bm25_order": 0.32095504203602876,
   "shuffled": 0.3226670295253717,
   "first_stage": 0.2573435056947866,
   "change": [
    0.0017119874893429254,
    -0.004733483737287533,
    0.008282325527568992
   ]
  },
  "dense-8192": {
   "n": 400,
   "order_ties": 0.3563215962894283,
   "main_table": 0.3563215962894283,
   "bm25_order": 0.3563215962894283,
   "shuffled": 0.35677579656505576,
   "first_stage": 0.2573435056947866,
   "change": [
    0.000454200275627481,
    -0.00272300437731582,
    0.003878001453471375
   ]
  },
  "qwen-1024": {
   "n": 400,
   "order_ties": 0.5047376577014492,
   "main_table": 0.5047376577014492,
   "bm25_order": 0.5047376577014492,
   "shuffled": 0.48475271531804703,
   "first_stage": 0.5502493255328403,
   "change": [
    -0.01998494238340215,
    -0.032451956262934116,
    -0.008001568960045455
   ]
  },
  "qwen-8192": {
   "n": 400,
   "order_ties": 0.6495358887454745,
   "main_table": 0.6495358887454743,
   "bm25_order": 0.6495358887454745,
   "shuffled": 0.6536432517029124,
   "first_stage": 0.5502493255328403,
   "change": [
    0.0041073629574378545,
    -0.0033374100936388704,
    0.011884854295488188
   ]
  },
  "chunk2k-mldr": {
   "n": 400,
   "order_ties": 0.46824579737971384,
   "main_table": 0.4682457973797139,
   "bm25_order": 0.46824579737971384,
   "shuffled": 0.4634750978726994,
   "first_stage": 0.40129159330898534,
   "change": [
    -0.00477069950701442,
    -0.010093714604563184,
    0.0005763122525814786
   ]
  },
  "chunk2k-news": {
   "n": 57,
   "order_ties": 0.6618377880272348,
   "main_table": 0.6618377880272348,
   "bm25_order": 0.6618377880272348,
   "shuffled": 0.6503881177111145,
   "first_stage": 0.6580837378614625,
   "change": [
    -0.01144967031612032,
    -0.032970511757403245,
    0.007368222043973887
   ]
  },
  "chunk2k-robust04": {
   "n": 249,
   "order_ties": 0.7556947433707294,
   "main_table": 0.7556947433707294,
   "bm25_order": 0.7556947433707294,
   "shuffled": 0.7509725448839535,
   "first_stage": 0.6769109253725157,
   "change": [
    -0.004722198486775908,
    -0.013435327784964594,
    0.0031606484964378685
   ]
  },
  "news-full": {
   "n": 57,
   "order_ties": 0.49204496712868523,
   "main_table": 0.49204496712868523,
   "bm25_order": 0.49204496712868523,
   "shuffled": 0.4653633271456338,
   "first_stage": 0.3952251906578869,
   "change": [
    -0.026681639983051453,
    -0.05048149097780294,
    -0.0038959056434081634
   ]
  },
  "robust04-full": {
   "n": 249,
   "order_ties": 0.64312284830623,
   "main_table": 0.64312284830623,
   "bm25_order": 0.64312284830623,
   "shuffled": 0.6119951818022735,
   "first_stage": 0.40697602813899797,
   "change": [
    -0.031127666503956486,
    -0.04198304534199826,
    -0.020201819559900625
   ]
  }
 },
 "families": {
  "TREC DL": {
   "bm25_order": 0.7120461844302809,
   "shuffled": 0.6863191738133085,
   "change": [
    -0.025727010616972357,
    -0.03930739453229536,
    -0.01288896305996432
   ]
  },
  "BEIR": {
   "bm25_order": 0.5293397620390405,
   "shuffled": 0.49485310553856504,
   "change": [
    -0.0344866565004755,
    -0.04115666360815308,
    -0.027677679839753975
   ]
  },
  "BRIGHT": {
   "bm25_order": 0.26289052489987236,
   "shuffled": 0.25734004400657323,
   "change": [
    -0.005550480893299126,
    -0.009510870019099575,
    -0.0018308582314298155
   ]
  },
  "German": {
   "bm25_order": 0.5304736957769312,
   "shuffled": 0.5217688271640437,
   "change": [
    -0.00870486861288744,
    -0.014385637372845518,
    -0.0027988991921324164
   ]
  },
  "chunks": {
   "bm25_order": 0.6285927762592259,
   "shuffled": 0.6216119201559225,
   "change": [
    -0.006980856103303457,
    -0.014744551763047047,
    0.0002439269188391749
   ]
  },
  "full documents": {
   "bm25_order": 0.5675839077174576,
   "shuffled": 0.5386792544739536,
   "change": [
    -0.028904653243503997,
    -0.042010077211885814,
    -0.016350344342222944
   ]
  }
 },
 "family_mean": {
  "bm25_order": 0.5384878085204681,
  "shuffled": 0.5200953875253944,
  "change": [
   -0.018392420995073655,
   -0.022203713925512424,
   -0.014687416041722178
  ]
 },
 "set_mean": {
  "bm25_order": 0.4593780706971256,
  "shuffled": 0.44388253162120117,
  "change": [
   -0.015495539075924436,
   -0.018319269972464476,
   -0.012676154576393624
  ]
 }
}
